The In-plane Expansion of Fractured Thermally Pre-stressed Glass Panes

The present paper is concerned with deriving simplified design equations and charts for modeling in-plane expansion of fractured thermally pre-stressed glass panes using the method of equivalent temperature differences (ETD) together with a thermal expansion analogy for strains. The starting point is a theoretical method based on linear elastic fracture mechanics merged with approaches from stochastic geometry to predict the 2D-macro-scale fragmentation of glass. The approach is based on two influencing parameters of glass: (i) fragment particle size and (ii) fracture particle intensity, which are related to the pre-stress induced strain energy density before fracture. Further Finite Element (FE) analysis of single cylindrical glass particles allow for establishing functional relations of the glass fragment particle dimensions, the pre-stress level and the resulting maximum in-plane deformation. Combining the two parts of two-parameter fracture pattern modelling and FE results on fragment expansion, formulas and engineering design charts for quantifying the in-plane expansion of thermally pre-stressed glass panes due to fracturing via an ETD approach is derived and provided within this paper. Two examples from engineering practice serve as demonstrators on how to use our ETD approach to compute the equivalent temperature difference and resulting internal forces as well as deformations. This approach serves furthermore as a basis to estimate secondary effects (such as fracture expansion-induced deformations or stresses) on support structures or remaining parts of glass laminates in form of handy ETD load cases within analytical as well as FE analysis.

==> Matlab/FigTemplate.m <==
function fig1 = FigTemplate(varargin)
% Settings for plotting
%   FigTemplate('wh_ratio',xx)  xx is the ratio between width [1.5]
%   FigTemplate('width',xx)  xx is the width in cm [15.62 cm]
%
%   jhn d. 26/02-2016
%

wh_ratio=1.5;
width = 15.62;
fontsize=10.95;
ncol=1;
i=1;
while i <= length(varargin)
    if strcmp(varargin(i), 'wh_ratio');
        wh_ratio = varargin(i+1);
        wh_ratio=wh_ratio{1};
        i=i+1;
    elseif strcmp(varargin(i), 'width');
        width = varargin(i+1);
        width=width{1};
        i=i+1;
    elseif strcmp(varargin(i), 'ncol');
        ncol = varargin(i+1);
        width = width/ncol{1}
    elseif strcmp(varargin(i), 'elsarticle_2col');
        disp('This are the default setting for elsarticle style, making a figure spanning two columns')
        width = 469.0/28.346456693
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'elsarticle_1col');
        disp('This are the default setting for elsarticle style, making a figure spanning one column in a two column layout')
        width = 229.5/28.346456693
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'elsarticle');
        disp('This are the default setting for elsarticle style with only one column')
        width = 390.0/28.346456693;
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'springer_T1');
        %disp('This are the default setting for springer style one column')
        width = 39/10; %cm
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'springer_T2');
        disp('This are the default setting for springer style one column')
        width = 84/10; %cm
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'springer_T3');
        %disp('This are the default setting for springer style one column')
        width = 129/10; %cm
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'springer_T4');
        disp('This are the default setting for springer style with only one column or across two columns')
        width = 174/10; %cm
        fontsize = 10.0;
    end
    i=i+1;
end

%keyboard

set(0,'DefaultAxesFontName','Times')
set(0,'DefaultAxesFontAngle','Normal')
set(0,'DefaultAxesFontSize',fontsize)


set(0,'DefaultTextFontName','Times')
set(0,'DefaultTextFontAngle','Normal')
set(0,'DefaultTextFontSize',fontsize)

set(0,'DefaultTextInterpreter', 'latex')

%textwidth_pt = 442.65; %pt two side book in a4 (latex)
%textheight_pt = 636.60; %pt

%textwidth_cm = textwidth_pt/28.346456693;
%textheight_cm = textheight_pt/28.346456693;
%keyboard
figheight = width/wh_ratio;

fig1=figure('Position',[100 100 width*28 figheight*28],...
    'PaperPosition',[0 0 width figheight],...   % [left bottom width height]
    'PaperUnits',['centimeters'],...
    'PaperSize',[width figheight]);

%fig1.PaperPositionMode = 'auto';



%AP=[0.1300    0.100    0.7750    0.8150]%get(gca,'Position');                 % rect = [left, bottom, width, height]
%axes1 = axes('Parent',fig1,'Position',[1.1*AP(1) 1.5*AP(2) 1.0*AP(3) 0.8*AP(4)]);



==> Matlab/FragSize.m <==
function r = FragSize(Sinf)

a = 0.255; b=109.28; c=5603.2;

E=70e9; nu=0.23;

%Sinf = -100e6 

UD = (1/5)*((1-nu)/E)*Sinf^2;

d = b^2-4*a*(c-UD);

N50 = (-b+sqrt(d))/(2*a);

A50 = 50e-3*50e-3;

Ap = A50/N50;

r = sqrt(Ap/(2*sqrt(3)));

rmm = r*1000

==> Matlab/ResPlot.m <==
clear all; close all; format compact;

filename = 'AxiFrag2_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0];


%Res1 = find(data(:,7)==10 & data(:,9)==0.5);
Res1 = find(data(:,7)==10);

Ssurf = data(Res1,10)*(-1e-6);
r = data(Res1,8);


U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

eps_r = U{3}./U{8};

plot(Ssurf, eps_r, '-x')

return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};





figure;
%FigTemplate('elsarticle');
hold on;
for i = 1:length(U)
     plot(Ssurf,U{i}./Ssurf,sym_m{i},'linewidth',1.0)
     leg(i) = {legU{i}};
end
hold off;
legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$\sigma_\infty$ [MPa]'); ylabel('$u/\sigma_\infty$ [mm/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot2.m <==
clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0];


Res1 = find(data(:,10)==100*(-1e6) & data(:,7)==10);




%Ssurf = data(Res1,10)*(-1e-6);
r = data(Res1,8);
rh = data(Res1,9);
h = data(Res1,7);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen

sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};


leg=[]
FigTemplate('elsarticle');
hold on;
for i = 1:length(U)
    if i == 3 
     plot(r,U{i},sym_m{i},'linewidth',1.0)
     leg = [leg {legU{i}}];
    end
end
hold off;
legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r$ [mm]'); ylabel('$u$ [mm]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot3.m <==
clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0];


Res1 = find(data(:,10)==100*(-1e6) & data(:,9)==0.25);




Ssurf = data(Res1,10)*(-1e-6);
r = data(Res1,8);
rh = data(Res1,9);
h = data(Res1,7);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen

sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};


leg=[]
FigTemplate('elsarticle');
hold on;
for i = 1:length(U)
    %if i == 3
     plot(r,U{i}./r,sym_m{i},'linewidth',1.0)
     leg = [leg {legU{i}}];
    %end
end
hold off;
legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r$ [mm]'); ylabel('$u$ [mm]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_alpha.m <==
clear all; close all; format compact;

filename = 'AxiFrag2_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

E = 70e9;
nu=0.23;

Res1 = 1:length(data);%find(data(:,7)==10 & data(:,9)==0.5);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(1);%.*(-1e-6);
eps_r = U{3}./U{8};

alpha = [U{9} eps_r./Ssurf*(E/(nu-1))];

alpha=sortrows(alpha,1);
%plot(alpha(:,1),alpha(:,2))

FigTemplate('elsarticle');
plot(alpha(:,1),alpha(:,2),'linewidth',1.5)
grid on; xlabel('$r/h$'); ylabel('$\displaystyle\alpha=\frac{E}{\nu-1}\frac{\varepsilon_r}{\sigma_{\infty}}$');
printLatex('alpha','copypath','..\figs\')

alpha_limit = alpha(find(alpha(:,1)<=1.0),:);

FigTemplate('elsarticle');
plot(alpha_limit(:,1),alpha_limit(:,2),'-','linewidth',2.0)
grid on; %xlabel('$r/h$'); ylabel('$\displaystyle\alpha=\frac{E}{1-\nu}\frac{\varepsilon_r}{\sigma_{\infty}}$');
printLatex('alpha_limit','copypath','..\figs\')


return

%alpha = [alpha; irh eps_r(end)/Ssurf(end)];


%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};



counter=0;
alpha=[];
figure;
%FigTemplate('elsarticle');
hold on;
for irh = i_rfac
for ih=[10]%[2, 10, 19]
counter=counter+1;
Res1 = find(data(:,7)==ih & data(:,9)==irh);
%Res1 = find(data(:,7)==10);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(-1e-6);
eps_r = U{3}./U{8};

alpha = [alpha; irh eps_r(end)/Ssurf(end)];

%plot(Ssurf,eps_r,sym_m{counter},'linewidth',1.0)
%leg(i) = {legU{i}};
%pause;
end
end
plot(alpha(:,1),alpha(:,2),'-x')
hold off;
%legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r/h$ [-]'); ylabel('$\alpha$ [1/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_alpha_2.m <==
clear all; close all; format compact;

filename = 'AxiFrag2_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

E = 70e9;
nu=0.23;

Res1 = 1:length(data);%find(data(:,7)==10 & data(:,9)==0.5);
Res1 = find(data(:,10)<-50e6);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(1);%.*(-1e-6);
eps_r = U{3}./U{8};

%alpha = [U{9} eps_r./Ssurf*(E/(nu-1))];

for i = 1:length(Ssurf)
    alpha(i,:) = [FragSize(Ssurf(i))/U{9}(i) eps_r(i)/Ssurf(i)*(E/(nu-1))];
end
%alpha = [FragSize(Ssurf)./U{9} eps_r./Ssurf*(E/(nu-1))];

alpha=sortrows(alpha,1);


%plot(alpha(:,1),alpha(:,2))

FigTemplate('elsarticle');
plot(1./alpha(:,1),alpha(:,2),'linewidth',1.5)
grid on; xlabel('$r/h$'); ylabel('$\displaystyle\alpha=\frac{E}{\nu-1}\frac{\varepsilon_r}{\sigma_{\infty}}$');
%printLatex('alpha','copypath','..\figs\')

% alpha_limit = alpha(find(alpha(:,1)<=1.0),:);
% 
% FigTemplate('elsarticle');
% plot(alpha_limit(:,1),alpha_limit(:,2),'-','linewidth',2.0)
% grid on; %xlabel('$r/h$'); ylabel('$\displaystyle\alpha=\frac{E}{1-\nu}\frac{\varepsilon_r}{\sigma_{\infty}}$');
% %printLatex('alpha_limit','copypath','..\figs\')


return

%alpha = [alpha; irh eps_r(end)/Ssurf(end)];


%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};



counter=0;
alpha=[];
figure;
%FigTemplate('elsarticle');
hold on;
for irh = i_rfac
for ih=[10]%[2, 10, 19]
counter=counter+1;
Res1 = find(data(:,7)==ih & data(:,9)==irh);
%Res1 = find(data(:,7)==10);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(-1e-6);
eps_r = U{3}./U{8};

alpha = [alpha; irh eps_r(end)/Ssurf(end)];

%plot(Ssurf,eps_r,sym_m{counter},'linewidth',1.0)
%leg(i) = {legU{i}};
%pause;
end
end
plot(alpha(:,1),alpha(:,2),'-x')
hold off;
%legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r/h$ [-]'); ylabel('$\alpha$ [1/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_new.m <==
clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0]; %r/h




%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};



counter=0;
alpha=[];
figure;
%FigTemplate('elsarticle');
hold on;
for irh = i_rfac
for ih=[10]%[2, 10, 19]
counter=counter+1;
Res1 = find(data(:,7)==ih & data(:,9)==irh);
%Res1 = find(data(:,7)==10);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(-1e-6);
eps_r = U{3}./U{8};

alpha = [alpha; irh eps_r(end)/Ssurf(end)];

%plot(Ssurf,eps_r,sym_m{counter},'linewidth',1.0)
%leg(i) = {legU{i}};
%pause;
end
end
plot(alpha(:,1),alpha(:,2),'-x')
hold off;
%legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r/h$ [-]'); ylabel('$\alpha$ [1/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_old.m <==
clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0];


Res1 = find(data(:,7)==10 & data(:,9)==0.5);
%Res1 = find(data(:,7)==10);

Ssurf = data(Res1,10)*(-1e-6);
r = data(Res1,8);


U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

eps_r = U{3}./U{8};

%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};





figure;
%FigTemplate('elsarticle');
hold on;
for i = 1:length(U)
     plot(Ssurf,U{i}./Ssurf,sym_m{i},'linewidth',1.0)
     leg(i) = {legU{i}};
end
hold off;
legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$\sigma_\infty$ [MPa]'); ylabel('$u/\sigma_\infty$ [mm/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_var_alpha.m <==
clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0]; %r/h




%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};



counter=0;
alpha=[];
figure;
%FigTemplate('elsarticle');
hold on;
for irh = i_rfac
for ih=[10]%[2, 10, 19]
counter=counter+1;
Res1 = find(data(:,7)==ih & data(:,9)==irh);
%Res1 = find(data(:,7)==10);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(-1e-6);
eps_r = U{3}./U{8};

alpha = [alpha; irh eps_r(end)/Ssurf(end)];

%plot(Ssurf,eps_r,sym_m{counter},'linewidth',1.0)
%leg(i) = {legU{i}};
%pause;
end
end
plot(alpha(:,1),alpha(:,2),'-x')
hold off;
%legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$r/h$ [-]'); ylabel('$\alpha$ [1/MPa]')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/ResPlot_var_rh.m <==

clear all; close all; format compact;

filename = 'AxiFrag1_out.txt';
[header, data]=mhdrload(filename);

%  #1      #2      #3     #4    #5      #6    #7    #8    #9    #10
%URtop   UZtop   URcor  UZcor  URcen  UZcen   h     r     r/h  Ssurf
%[mm]    [mm]    [mm]   [mm]   [mm]   [mm]    [mm]  [mm]  [-]  [MPa]

i_Ssurf = [30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200]*(-1e6);
i_h=[2, 3, 4, 5, 6, 8, 10, 12, 15, 19, 25];
i_rfac = [0.02, 0.04, 0.08, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4,0.45,0.5,0.6,0.7,0.8,0.9,1.0];




%plot(Ssurf, eps_r, '-x')

%return


sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m','-g','--g','-y','--y'};
%leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
%leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
legU = {'$u_{r,top}$', '$u_{z,top}$', '$u_{r,cor}$', '$u_{z,cor}$', '$u_{r,cen}$', '$u_{r,cen}$'};



counter=0;

figure;
%FigTemplate('elsarticle');
hold on;
for irh = [0.02, 0.1, 0.2, 0.3,0.4, 0.5,0.6,0.7, 0.8,0.9, 1.0]
for ih=[10]%[2, 10, 19]
counter=counter+1;
Res1 = find(data(:,7)==ih & data(:,9)==irh);
%Res1 = find(data(:,7)==10);

U{1} = data(Res1,1); % ur_top
U{2} = data(Res1,2); % uz_top
U{3} = data(Res1,3); % ur_cor
U{4} = data(Res1,4); % uz_cor
U{5} = data(Res1,5); % ur_cen
U{6} = data(Res1,6); % uz_cen
U{7} = data(Res1,7); % h
U{8} = data(Res1,8); % r
U{9} = data(Res1,9); % r/h
U{10} = data(Res1,10); % Ssurf

Ssurf = U{10}.*(-1e-6);
eps_r = U{3}./U{8};

plot(Ssurf,eps_r,sym_m{counter},'linewidth',1.0)
leg(counter) = {['$r/h=$',num2str(irh)]};
%pause;
end
end
hold off;
legend(leg,'location','best','interpreter','latex');
grid on; box on;
xlabel('$\sigma_\infty$ [MPa]'); ylabel('$\varepsilon_r$')
% counter = 0;
% for ID = [0 2 5 8 10 15 25 40]
%     filename = ['var1/ResID_',num2str(ID),'.txt'];
%     [header, data]=mhdrload(filename);
%     h=data(1,8);
%     R=data(:,26:27);
%     counter=counter+1;
%     plot(R(:,1),R(:,2)*1e-6,sym_m{counter},'linewidth',1.0)
%     leg(counter) = {['h=',num2str(h),'$W/m^2K$']}
% end
% grid on;
% %name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('time [s]','interpreter','latex');
% ylabel('$\sigma_I^{edge}$ [MPa]','interpreter','latex');
% %grid on; box on;
% legend(leg,'location','northwest','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% %printLatex(name,'copypath','..\Figures\')
% hold off;
% return
% %(1)U0
% %(2)U1
% %(3)Urel
% %(4)h
% %(5)r
% %(6)r/h
% %(7)A/h^2
% %(8)Ssurf
% %(9)Sr_max
% %(10) Sr_min
% %(11) Sz_max
% %(12) Sz_min
% %(13) St_max
% %(14) St_min
% %(15) Srz_max
% %(16) Srz_min
% 
% sym_m = {'-k','--k','-r','--r','-b','--b','-m','--m'};
% %leg = {'max($\sigma_r$)','abs(min($\sigma_r$))','max($\sigma_z$)','abs(min($\sigma_z$))','max($\sigma_\theta$)','abs(min($\sigma_\theta$))','max($\sigma_{rz}$)','abs(min($\sigma_{rz}$))',};
% leg = {'max($\sigma_r$)','-min($\sigma_r$)','max($\sigma_z$)','-min($\sigma_z$)','max($\sigma_\theta$)','-min($\sigma_\theta$)','max($\sigma_{rz}$)','-min($\sigma_{rz}$)'};
% 
% xd = data(:,7);
% 
% FigTemplate('elsarticle');
% hold on;
% counter = 0;
% for i=9:16
%     counter=counter+1;
%     plot(xd,abs(data(:,i)),sym_m{counter},'linewidth',1.5)
% end
% grid on;
% name = 'fig_maxS'
% %set(gca,'XTick',[3 4 5 6 8 10 12 15 19 25]);
% xlabel('$A/h^2$ ','interpreter','latex');
% ylabel('$\sigma$ [Pa]','interpreter','latex');
% grid on; box on;
% legend(leg,'location','northeast','interpreter','latex');
% %title(['Fragment ($n$=',num2str(n),') and $\sigma_\textrm{surf}$=',num2str(Ssurf),'MPa'])
% printLatex(name,'copypath','..\Figures\')
% 
% 
% 


==> Matlab/mhdrload.m <==
function [header_mat,data_mat] = mhdrload(file)
%MHDRLOAD Load data from an ASCII file containing multiple text 
% headers throughout the file.
% [header, data] = MHDRLOAD('filename.ext') reads a data file
% called 'filename.ext', which contains a text header.  There
% is no default extension; any extensions must be explicitly
% supplied.
% 
% The first output, HEADER, is the header information, returned
% as a text array.
% The second output, DATA, is the data matrix.  This data matrix
% has the same dimensions as the data in the file, one row per
% line of ASCII data in the file.  If the data is not regularly
% spaced (i.e., each line of ASCII data does not contain the
% same number of points), the data is returned as a column
% vector.
% 
% Limitations:  No lines of the text header can begin with
% a number.  The header must come before the data.
% 
% MODIFIED from hdrload.m: Dec 20, 2002  Jeff Daniels, NSWCCD - ARD
% UPDATED September 20, 2006, J. Daniels
% 
% See also LOAD, SAVE, SPCONVERT, FSCANF, FPRINTF, STR2MAT, HDRLOAD.
% See also the IOFUN directory.
% 
% EXAMPLE: 
%   If example_data.txt is:
%   Recorded Data: 12/15/2001
%   header 1
%   rows = 2 cols = 2
%   12 23
%   34 21
%   header 2
%   rows = 3 cols = 3
%   19 73 13
%   33 32 47
%   34 12 68
%   
%   MHDRLOAD returns:
% 	header(:,:,1) =
% 	
% 	Recorded Data: 12/15/2001
% 	header 1                 
% 	rows = 2 cols = 2        
% 	
% 	header(:,:,2) =
% 	
% 	header 2                 
% 	rows = 3 cols = 3   
% 
% 	data(:,:,1) =
% 	
%        12    23     0
%        34    21     0
%         0     0     0
% 
% 	data(:,:,2) =
% 	
%        19    73    13
%        33    32    47
%        34    12    68

% check number and type of arguments
if nargin < 1
    error('Function requires one input argument');
elseif ~ischar(file)
    error('Input argument must be a string representing a filename');
end

% Open the file.  If this returns a -1, we did not open the file 
% successfully.
fid = fopen(file);
if fid==-1
    error('File not found or permission denied.');
end

% Initialize loop variables
% We store the number of lines in the header, and the maximum length
% of any one line in the header.  These are used later in assigning
% the 'header' output variable.
no_lines = 0;
max_line = 0;

% We also store the number of columns in the data we read.  This way
% we can compute the size of the output based on the number of
% columns and the total number of data points.
ncols = 0;

% Finally, we initialize the data to [].
data = [];
j=1;

% Start processing.
line = fgetl(fid);
if ~ischar(line)
    disp('Warning: file contains no header and no data')
end;

while line~=-1
    [data, ncols, errmsg, nxtindex] = sscanf(line, '%f');
    % One slight problem, pointed out by Peter VanderWal: If the first
    % character of the line is 'e', then this will scan as 0.00e+00.
    % We can trap this case specifically by using the 'next index'
    % output: in the case of a stripped 'e' the next index is one,
    % indicating zero characters read.  See the help entry for 'sscanf'
    % for more information on this output parameter.
    % We loop through the file one line at a time until we find some
    % data.  After that point we stop checking for header information.
    % This part of the program takes most of the processing time, because
    % fgetl is relatively slow (compared to fscanf, which we will use
    % later).
    while isempty(data) | nxtindex==1
		no_lines = no_lines+1;
		max_line = max([max_line, length(line)]);
		% Create unique variable to hold this line of text information.
		% Store the last-read line in this variable.
		eval(['line', num2str(no_lines), '=line;'])
		line = fgetl(fid);
		if ~ischar(line)
			disp('Warning: file contains no data')
		break
		end;
		[data, ncols, errmsg, nxtindex] = sscanf(line, '%f');
    end % while
    
    % Create header output from line information. The number of lines and
	% the maximum line length are stored explicitly, and each line is
	% stored in a unique variable using the 'eval' statement within the
	% loop. Note that, if we knew a priori that the headers were 10 lines
	% or less, we could use the STR2MAT function and save some work.
	% First, initialize the header to an array of spaces.
	header_mat(1:no_lines,1:max_line,j) = char(' '*ones(no_lines, max_line));
	for i = 1:no_lines
		if length(eval(['line' num2str(i)]))
          		varname = eval(['line' num2str(i)]);
        	else
            		varname = ['line',num2str(i)];
        	end
		% Note that we only assign this line variable to a subset of this
		% row of the header array.  We thus ensure that the matrix sizes in
		% the assignment are equal.
		%eval(['header(i, 1:length(' varname ')) = ' varname ';']);
		header_mat(i,1:length(varname),j)=varname;
	end

    % Now that we have read in the first line of data, we can skip the
    % processing that stores header information, and just read in the
    % rest of the data. 
    data = [data; fscanf(fid, '%f')];
    % Resize output data, based on the number of columns (as returned
    % from the sscanf of the first line of data) and the total number of
    % data elements. Since the data was read in row-wise, and MATLAB
    % stores data in columnwise format, we have to reverse the size
    % arguments and then transpose the data.  If we read in irregularly
    % spaced data, then the division we are about to do will not work.
    % Therefore, we will trap the error with an EVAL call; if the reshape
    % fails, we will just return the data as is.
    eval('data_mat(1:length(data)/ncols,1:ncols,j) = reshape(data, ncols, length(data)/ncols)'';', '')
    line = fgetl(fid);
    j=j+1;
    no_lines = 0;
end

fclose(fid);
% And we're done!


==> Matlab/printLatex.m <==
function printLatex(filename, varargin)
%PRINTLATEX2 Summary of this function goes here
%printLatex2(filename)
%printLatex2(...,'dir') - directory for figures
%printLatex2(...,'copypath') - path for copying created figures
%printLatex2(...,'fighandle')
%printLatex2(...,'formattype') - default = 'pdf', 'eps' and 'png'
%   Detailed explanation goes here
%
%   example: printLatex('myfig', 'res/pic', '../../figures' )
%


h=gcf;  %gewt current figure handles

fulldir=[pwd,'\'];
fullfilename = [char(fulldir) char(filename)];

width = h.PaperSize(1);
wh_ratio=h.PaperSize(1)/h.PaperSize(2);

png=0; % default: do not print to PNG format

fontsize=10.95;
ncol=1;
i=1;
while i <= length(varargin)
    if strcmp(varargin(i), 'dir');
        dir = varargin(i+1);
        i=i+1;
        %filename = [char(dir) '\' filename];
        fullfilename = [char(fulldir) char(dir) '\' char(filename)]
    elseif strcmp(varargin(i), 'copypath');
        copypath = varargin(i+1)
        i=i+1;
    elseif strcmp(varargin(i), 'fighandle');
        h=varargin{i+1};
        i=i+1;
    elseif strcmp(varargin(i), 'formattype');
        formattype=varargin(i+1);
        i=i+1;
    elseif strcmp(varargin(i), 'wh_ratio');
        wh_ratio = varargin(i+1);
        wh_ratio=wh_ratio{1};
        i=i+1;
    elseif strcmp(varargin(i), 'width');
        width = varargin(i+1);
        width=width{1};
        i=i+1;
    elseif strcmp(varargin(i), 'elsarticle_2col');
        disp('This are the default setting for elsarticle style, making a figure spanning two columns')
        width = 469.0/28.346456693
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'elsarticle_1col');
        disp('This are the default setting for elsarticle style, making a figure spanning one column in a two column layout')
        width = 229.5/28.346456693
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'elsarticle');
        disp('This are the default setting for elsarticle style with only one column')
        width = 390.0/28.346456693;
        fontsize = 10.0;
    elseif strcmp(varargin(i), 'springer_T1');
        %disp('This are the default setting for springer style one column')
        width = 39/10; %cm
        fontsize = 8.5;
    elseif strcmp(varargin(i), 'springer_T2');
        disp('This are the default setting for springer style one column')
        width = 84/10; %cm
        fontsize = 8.5;
    elseif strcmp(varargin(i), 'springer_T3');
        %disp('This are the default setting for springer style one column')
        width = 129/10; %cm
        fontsize = 8.5;
    elseif strcmp(varargin(i), 'springer_T4');
        disp('This are the default setting for springer style with only one column or across two columns')
        width = 174/10; %cm
        fontsize = 8.5;
    elseif strcmp(varargin(i), 'IABSE_39_1c');
        disp('This are the default setting for one column style of IABSE vancouver 2017')
        width = 7.32; %cm
        fontsize = 11.0;
        png=1
    elseif strcmp(varargin(i), 'IABSE_39_2c');
        disp('This are the default setting for two column style of IABSE vancouver 2017')
        width = 17; %cm
        fontsize = 11.0;
    end
    i=i+1;
end

height = width/wh_ratio;



%disp(filename)
%disp(copypath)

%disp(h)

%disp(copypath)


set(0,'DefaultAxesFontName','Times');
set(0,'DefaultAxesFontAngle','Normal');
set(0,'DefaultAxesFontSize',fontsize);


set(0,'DefaultTextFontName','Times');
set(0,'DefaultTextFontAngle','Normal');
set(0,'DefaultTextFontSize',fontsize);

set(0,'DefaultTextInterpreter', 'latex');


h.PaperPositionMode = 'manual';
h.PaperType='<custom>';

h.PaperSize=[width height];

ti=h.CurrentAxes.TightInset;
li=h.CurrentAxes.LooseInset;

h.PaperPosition=[0 0 width height];
set(gca,'LooseInset',get(gca,'TightInset'));
% 
% % get the current axes
% ax = get(h, 'CurrentAxes');
% 
% % make it tight
% ti = get(ax,'TightInset');
% 
% set(ax,'Position',[ti(1) ti(2) 1-ti(3)-ti(1) 1-ti(4)-ti(2)]);
% %keyboard
% % adjust the papersize
% set(ax,'units','centimeters');
% pos = get(ax,'Position');
% ti = get(ax,'TightInset');
% set(h, 'PaperUnits','centimeters');
% set(h, 'PaperSize', [pos(3)+ti(1)+ti(3) pos(4)+ti(2)+ti(4)]);
% set(h, 'PaperPositionMode', 'manual');
% set(h, 'PaperPosition',[0 0  pos(3)+ti(1)+ti(3) pos(4)+ti(2)+ti(4)]);
% set(h, 'Color',[1 1 1]);
% save it
if exist('formattype')
    print(h,fullfilename,formattyp);
%saveas(h,[char(fulldir) char(filename)],formattype);
else
    print(h,fullfilename,'-dpdf');
    print(h,fullfilename,'-depsc');
%   saveas(h,fullfilename,'pdf');
%   saveas(h,fullfilename,'epsc');
if png==1
   print(h,fullfilename,'-dpng','-r1200');
   %saveas(h,fullfilename,'png');
end
end
if exist('copypath');
    copyfile([fullfilename '.*'], char(copypath));
end

end


==> Python/.ipynb_checkpoints/Equations_symbolic-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Putting equations together\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *\n",
    "init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "alp, sig, nu, E, r0, h, lam, a1, b1, c1, a2, b2, Ud,k  =symbols('alpha sigma_s nu E r_0 h lambda a_1 b_1 c_1 a_2 b_2 U_D k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAGYAAAAsCAYAAACXHM1oAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFU0lEQVR4Ae2b7VHcMBCGDUMBJFSQSwchVADpAEgFCR2EyS/4x5AOgAoypAOgAj46CKkgzHVA3kdIimTLdwx3nL03tzNC8kqy93v3ZFM9Pj5WltrBwcHAEr1ttI7jY7kyBIeHh99E7gdDJI8ideD5Ka5ZQqMWQExsi84N9fsW6IVG0YoRnautazwEl4JwGNq9+l8pnrEJxYjwVdF6pX69zkDfrj2tZ6LrQe2jGsp5I3xDMcJXwt+q26zPrzBpAI5F44kBOhE0CtiBVo2fE3rhC/722BPASo7ZFZOngeh56j1f8EdUiNB7xYjgLVF7HymezwH87aasNUKZBIFbAX/V3qudCHcHog28ttnHzTPN+z2nWpO5atu9CnjCwmUBX+meKI3nDtR4RlYY6Pqr8DvqP6nvM8AfNMaoED1GxFO+/dbkhfp9tR8awyhJF8YrejWqowi6Jrn98QiESCPO8jCSNRXJS5Wi7S6BQlcDdF+esamGMVw3FjwpbaRRFfZ0gYI/J+Pw8NRjqA6wumidGg/VboRHQQgXpUStag6BXKl90TiWfBq/FW6sp2nNc4BnUOG0AV4DRLq5EA3Qyl4LRQP8QWsEpxgxAfFMHMWZ/wPiH2UfsKa1w6eh+0sYKdXh08wJKDl9ZvJ4NyQEQEN9zXfhMbRWWjQHzxgW/XOB0DhtL4TGoseQGy4LzEEsDBPCUEJdccTwUpgivLUKRHPTBDym7i2UqQg7yzn1h3p++/DbqGF8KyIOBmijrID561RxGgcNZ0LxzH9WX8K7ae1FyRQXQ7UHXccw6Bbkf1Awz2+A9oGHjoswKRxGgbe805j7WwD4yML1ckJ8McF6rsg1deGFG4XeLfWCQVhFa9U8YZMCg+KC/IUSRwH3D0ZQX5flF92TvMKv7uIRSH1zj67xmCzCLHviSOiNklKMEqoAZ7G6xhodaIw14hVBOJVwCJCzIeJwm7Wy5ljz3Jvc4H4la9wGd5rYaJl0+YU53Qcv5CwNpWRMtuztE5pwGr0ewkLy34Mxz1wIMZWuXQWmfjWZQ1ABECr7gkWv6XqcteJJJFw8h73jBAnBrC0BRQn0kCOPdK82YyjtfTWc6MA4MeZQNN0KB52kAyJFHTBuDCvCTA8xRRQKJKcQGoN3/WwhNhKpecLsa1RD8RldDbwcCO38mI+wHEezGWD9zopECOGGUNhaJCQkYU2l6i9ZYnZIBMm8BU5m7THklQc1kh0wriJ7WqW/UiRKJeRayx+Rh/pAvBA1+CHeyO8ux9Q3vNa1CIinBi94BvmM2N1g4gX36ssWcmex+Jmpx0wqDW9hWxMqeFIyprJfPBA9+FFfjACmFDMViRi5yayTvxGxdE/mQjHd66BIwZK+b7LxmUyR/PlFLnJMT3W7CGULxfRUAj0la+ExC8X0VAI9JWumRzLTloF+NfMKmSOacLzOi7f06J+j94EaZ3M3Wm/mOGcuqjIJnJL/Tn3x/X1QoCXFmM8xEjYvmYBRrw84PC2eSbmdPfxjXjGSaQhP2avZgqxHfdNQWN4tah4U4zxGnpN5jA9fTroak3ey+W7FPv7p86AYPhDJhO7DW1oEVMKl3yqMl0zHK6xXZSG/8EEiL9EAKjHw2Tt0JiyBacVI0CG/xA81pCA86Fy9qWRfNxrrocx5TBqm/Lge2vAiU2BdMY384qUfvzqRolBK+HDRjHLMKkYCD/mlUSZrLg1jKGWSj0A6UaZZxUhaIb9kYSuVohQ00DWfzWYVWrqmr2PLitlGqBJ6sQwWHo/in7HaPq9le2/B1FmZhE2+OFPDE8gvQP2/EFjDoSZ96/mZ5noN/wAbqvL0EA3NUQAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\alpha \\sigma_{s} \\left(\\nu - 1\\right)}{E}$"
      ],
      "text/plain": [
       "α⋅σₛ⋅(ν - 1)\n",
       "────────────\n",
       "     E      "
      ]
     },
     "execution_count": 142,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_ = alp*(sig*(nu-1))/E\n",
    "eps_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle a_{1} \\cos{\\left(\\frac{b_{1} r_{0}}{h} \\right)} + c_{1}$"
      ],
      "text/plain": [
       "      ⎛b₁⋅r₀⎞     \n",
       "a₁⋅cos⎜─────⎟ + c₁\n",
       "      ⎝  h  ⎠     "
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alp_= a1*cos(b1*r0/h)+c1\n",
    "alp_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} \\sqrt{\\frac{1}{\\lambda}}}{6}$"
      ],
      "text/plain": [
       "            ___\n",
       "    3/4    ╱ 1 \n",
       "√2⋅3   ⋅  ╱  ─ \n",
       "        ╲╱   λ \n",
       "───────────────\n",
       "       6       "
      ]
     },
     "execution_count": 144,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r0_ = sqrt(1/(lam*2*sqrt(3)))\n",
    "r0_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAADMAAAAZCAYAAACclhZ6AAAACXBIWXMAAA7EAAAOxAGVKw4bAAADh0lEQVRYCcWY61EbMRCAbYYCCO4AOoBQQaADSCoAOogn//jHkA7AFTikg9BBjDuADnh04HyfkG6Os3zn+M7JziwrrVb7lnSmP5vNem3g4uJij/0j8JnxURtdbfdutFVAAFN0PILS/wqbHVk/RM+njnStrKbfUZvd48EwenEAPaViryt7teLG1m2GXatim90QwHfob/AK/OewiQM7WNW4B9mxjom3rN1AAzD+xeAjuAV6PsbReQ/9NeNUCalyPXjHEHUOIlXujvFawGB0/ARqQF/B85xBeEeg6wNoaimmwfFyJfbhqVMYIfvBAdQkvIB95+uAcpvZLhqty9wuIpcVR3RyUuJ9ZjyOcwNLYIVS9RKvU1oOxjarC0TD2wRbdShVwUScITOB/lQYWqwxtXon8tcF4WrGaKgKRjwXWUDGCpSdS3I6eMX6A9QWnHs44V2zNoSu9S0KwWAoOVBXGdtnLtjo4DlrWWDdihjIq2OwfN7e7WHNVnTd6j+BVvgYvrdkI6Q289bRWF3m9lmvC3bOGPK+P14aL4z9btJOFli3O5QPATM3ACvq3K5oBG8zBc1I6POaHds1a9kldJcvgKyMzOjDLUMrWG5lx4/wrFSAKPstTvVbCI+0bbbMeXGTj+G6wFY0qT8qBvStmmQrVbQ1Y6tnRXdtMz8/hMkbyf51c1VpVnBFpufxLlMBk1g9p2fIpQJozkTswNuzMgGY1J0XhcvlT9t68FXsoZX6xZBaIrVv7S3GfuXEqn0DVH/1nJrYbOINJrSPSsHkiHoCwAu9nOZVqjHQDBpwUX7lIv8e6uWRTUZJX7WNvfJDgOz14piqAyw+seJebcqfbvDH9nGT5SoAvs4ZyCW0yRGv9moGe3Gf58C+zgIyJlD7JiQAPB9f56kCB1HXm0D8C8+H3kDDRRPaDKaZ82DZnyp/Bh+YL/ti22KnYA58TEPL5BYjz99Cfsd5jQ/AMWiC9Eme83cA32AtgL6HjgrBKAVj4WPm+iKISrdYn6tM3OP3nMlZCNGZXOJyPH0NgUDDYw+1Qq9FMAstNS9YlXdvQWWL67ZRJxADsW29WAxC8NwMuwgme160EI2ZxZBBeR2Ab4qdIC0AW+ddBGPmF7XoyDUMNV0ghVNNA3SF30c5uVbBoNisz50X+PK8CceMl/pIzDn3t7yV/6GBk94yX0D7tuzwE3NvJH8id1YR9DXCH5nPV1DiD95zAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle U_{D}^{b_{2}} a_{2}$"
      ],
      "text/plain": [
       "   b₂   \n",
       "U_D  ⋅a₂"
      ]
     },
     "execution_count": 145,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam_ = a2*Ud**b2\n",
    "lam_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}$"
      ],
      "text/plain": [
       "  2        \n",
       "σₛ ⋅(1 - ν)\n",
       "───────────\n",
       "    5⋅E    "
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ud_ = (1-nu)/(5*E)*sig**2\n",
    "Ud_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\\\frac{\\\\sigma_{s} \\\\left(\\\\nu - 1\\\\right) \\\\left(a_{1} \\\\cos{\\\\left(\\\\frac{\\\\sqrt{2} \\\\cdot 3^{\\\\frac{3}{4}} b_{1} \\\\sqrt{\\\\frac{\\\\left(\\\\frac{\\\\sigma_{s}^{2} \\\\left(1 - \\\\nu\\\\right)}{5 E}\\\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\\\right)} + c_{1}\\\\right)}{E}'"
      ]
     },
     "execution_count": 147,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam__=lam_.subs(Ud,Ud_)\n",
    "r0__=r0_.subs(lam,lam__)\n",
    "alp__=alp_.subs(r0,r0__)\n",
    "eps = eps_.subs(alp,alp__)\n",
    "latex(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s} \\left(\\nu - 1\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\sqrt{\\frac{\\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "           ⎛      ⎛                   __________________⎞     ⎞\n",
       "           ⎜      ⎜                  ╱              -b₂ ⎟     ⎟\n",
       "           ⎜      ⎜                 ╱  ⎛  2        ⎞    ⎟     ⎟\n",
       "           ⎜      ⎜                ╱   ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟\n",
       "           ⎜      ⎜               ╱    ⎜───────────⎟    ⎟     ⎟\n",
       "           ⎜      ⎜    3/4       ╱     ⎝    5⋅E    ⎠    ⎟     ⎟\n",
       "           ⎜      ⎜√2⋅3   ⋅b₁⋅  ╱      ──────────────── ⎟     ⎟\n",
       "           ⎜      ⎜           ╲╱              a₂        ⎟     ⎟\n",
       "σₛ⋅(ν - 1)⋅⎜a₁⋅cos⎜─────────────────────────────────────⎟ + c₁⎟\n",
       "           ⎝      ⎝                 6⋅h                 ⎠     ⎠\n",
       "───────────────────────────────────────────────────────────────\n",
       "                               E                               "
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999668323213898\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_num=eps.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:3, sig:-60e6})\n",
    "print(simplify(N(eps_num)))\n",
    "simplify(N(eps_num))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "22140464985117.9\n"
     ]
    }
   ],
   "source": [
    "print(N(6868008099310.21*sqrt(2)*3**(3/4)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-12} \\cos{\\left(\\frac{2.214 \\cdot 10^{13} \\sqrt{\\left(\\sigma_{s}^{2}\\right)^{-1.555}}}{h} \\right)} + 7.722 \\cdot 10^{-12}\\right)$"
      ],
      "text/plain": [
       "    ⎛             ⎛              _____________⎞            ⎞\n",
       "    ⎜             ⎜             ╱      -1.555 ⎟            ⎟\n",
       "    ⎜             ⎜            ╱  ⎛  2⎞       ⎟            ⎟\n",
       "    ⎜             ⎜2.214e+13⋅╲╱   ⎝σₛ ⎠       ⎟            ⎟\n",
       "-σₛ⋅⎜3.278e-12⋅cos⎜───────────────────────────⎟ + 7.722e-12⎟\n",
       "    ⎝             ⎝             h             ⎠            ⎠"
      ]
     },
     "execution_count": 151,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*sqrt((sig**2)**(-1.555))/h) + 7.722e-12)\n",
    "eps2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999667539712514$"
      ],
      "text/plain": [
       "0.000999667539712514"
      ]
     },
     "execution_count": 152,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2.subs({sig:-100e6, h:10})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-sigma_s*(3.278e-6*cos(10355.9162810201/(h*Abs(sigma_s**1.555))) + 7.722e-6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-6} \\cos{\\left(\\frac{10355.9162810201}{h \\left|{\\sigma_{s}^{1.555}}\\right|} \\right)} + 7.722 \\cdot 10^{-6}\\right)$"
      ],
      "text/plain": [
       "    ⎛            ⎛10355.9162810201⎞           ⎞\n",
       "-σₛ⋅⎜3.278e-6⋅cos⎜────────────────⎟ + 7.722e-6⎟\n",
       "    ⎜            ⎜    │  1.555│   ⎟           ⎟\n",
       "    ⎝            ⎝  h⋅│σₛ     │   ⎠           ⎠"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps3=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*(abs(sig)**(-1.555))/h) + 7.722e-12)\n",
    "eps3=simplify((eps3.subs(sig,sig*1e6)))\n",
    "print(eps3)\n",
    "eps3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAAoAAAAOCAYAAAAWo42rAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAA0UlEQVQoFXWR0Q2CQBBEhVgAwQ60BLUCsQO0A+3BP/4MJWgLWgIdGCmBDiB2gG+OW0PIuckyO3Ozu5cj6vt+ZlEURenrFlyRJVojLTIjwht+BZ86ABNA2p66ib14BhMzee0Dqukm7ozggawlTOIFzzTdjBlCNzGJaqoii/1dBvr/m2pi6s+te2y3Lb/V48NQvdBE6woZbFurO9rKJOA0bXhHDBW5DBhtYmXP88C0CRjXaLW2OiPFHaEDczNTa+2RPEmb6+ND3RcMdoUtfAd3f+wLrOY/XeyA6s8AAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 155,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify((sig)**(-1.555)-sqrt((sig**2)**(-1.555))).subs(sig,123e6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'- 3.278 \\\\cdot 10^{-6} \\\\sigma_{s} \\\\left(\\\\cos{\\\\left(\\\\frac{10356}{h \\\\left|{\\\\sigma_{s}^{1.555}}\\\\right|} \\\\right)} + 2.356\\\\right)'"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps4 = -3.278e-6*sig*(cos(10356/(h*Abs(sig**1.555))) + 2.356)\n",
    "latex(eps4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999762805812111\n",
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps4.subs({sig:-100, h:10}))\n",
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 2.3557046979865772$"
      ],
      "text/plain": [
       "2.3557046979865772"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "7.722e-6/3.278e-6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - 5 k \\sigma_{s} \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(k \\sigma_{s}^{2}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)$"
      ],
      "text/plain": [
       "        ⎛      ⎛                  -b₂ ⎞     ⎞\n",
       "        ⎜      ⎜                  ────⎟     ⎟\n",
       "        ⎜      ⎜                   2  ⎟     ⎟\n",
       "        ⎜      ⎜    3/4    ⎛    2⎞    ⎟     ⎟\n",
       "        ⎜      ⎜√2⋅3   ⋅b₁⋅⎝k⋅σₛ ⎠    ⎟     ⎟\n",
       "-5⋅k⋅σₛ⋅⎜a₁⋅cos⎜──────────────────────⎟ + c₁⎟\n",
       "        ⎜      ⎜          ____        ⎟     ⎟\n",
       "        ⎝      ⎝      6⋅╲╱ a₂ ⋅h      ⎠     ⎠"
      ]
     },
     "execution_count": 170,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps5 = -5*k*sig*(a1*cos((3**(Rational(3,4))*b1*(k*sig**2)**(-b2/2))/(3*h*sqrt(2*a2)))+c1)\n",
    "latex(eps5)\n",
    "eps5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAdIAAABwCAYAAACqw/FnAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAgAElEQVR4Ae2d3dHctpKGRyrVXmvlCM53MpDlCI6cgWxFYDkDuXRl36nkDGxHoJ8MZEVgWRn4bAQrf7W1l1ulfR98bAozwx+QBDkk2KjikASBRveLn0Y3QM6tT58+HTw4Ao6AI+AIbAOBn3766aE4/UXHN7r+sA2uy+bylivSsivYpXMEHIHyEJAC/VvHf5Yn2TYlurNNtp3rKQioA/6p/D/o/PsUOiXndYxKrt1ty6a2eSUJ/p1LioreW9H7UtfXueiunU5OuW+vXVjnLy8Cajy4hP6tsyvRFmgdoxZgPHotCNyHEbXTJzpe6Aj3Y5lTfpTyGx2/jaWxxXw55XZFusUWMJJnNZxHyvqtju9Gkig+m2NUfBWXIODXEuIXtdVfOet4YULRfnU81YGCfa2D9dTeoHQ/KNFDnZ/0Ji4oQS65XZEW1Ci6RFGDuavnzDhx6e7GfdOFyekzx+gUEb9fKQIPxNerirdTa/Q3teOfdaAYmTDjsk0N3yghCvoqNUMh6SbL7Yq0kJaQIAZKFJcus1gPzQg4Rs24eOzKEFA/tsnwY7FWW6S6/jJiFYVo6aLo5kvRZLkHFy9W7m5CDrldke6guaihMGvFrcss1UMDAo5RAygetVYE8Crhvn0qBl/qXO930HW8CQkFi7U1JJiLl/FiT2GS3P76yw6aijoXu3QPOsez1R1Ini6iY5SOladcPwJqz1iVuGkHv2eqPLiDr3T+5/olzcfhFLndIs1XD6ukpMbBzBKL1K3RlhpyjFqAGREtLBm8T9ftRlDaXhbJzeYe9iJcNIgHLFGs1g/V9VB+GCtQpFi8ewqj5XZFWn4zeSYR/XWX7np2jLrxSXqqgfe1EqJMBltBSQWsPxED8TvJfzFlqrLxPqEA+WADn60b7KKt6g93Mf1iN2GK3P5BhoKbiRoGloFbox117Bh1gDPgkXDElfhW53q9bkD2kFR5GfTZIPNFdca6HU0vEF3wR7wyYWVN8p2OWZZRRH/oN12xLEMenW8NgIP65HUYXqdhA9Jewii5XZGW3TxsRuk7ddvr2TFqxybpiQZa3lW8p/PUdsarG+Gzdzpj1f2tY8jgn8TvnInEN8qUCQDH911l6TmThq4lF6z7o4mE7hfBQ+W80QH79I/dKNKxcrsipakUGNQgGIiY4f+u6+sCRZwsUikYSQ68Dg8qQHhZ/7niFnGvVhgyi89hgcU0UDKbbLfC5Fcdf+rAojtShFUdhZOescO2U9nG6duuRWcuSx4FikV6X8ci7alNxoXjB8t9e2EGvbjlEOALRgQGOQ/NCJSCEZtL3muwwyJ8qYP3YZcKlI31NVnpiUbSqxtKh4JafEOTyuSVEyaoKYGPISzV96Z8hKFLFuP/cVeiAp8NltsVaYGtoBLJ3h9rnRGXK3qyZKVgFP5Oqxrkg0WajMCEhFV53+r88wQyZ1lFj4Gs8U8V9AwFyrpfbSHpmnvWZ1OV3FmZKRGij5xMHHqD0sLftc64vecOs1jy4t3Gjr19NnCw3K5I527iF6CvDsCAQgdmvWaypXABEWYvsiSMqGMdVwLNLOzYspsTSwZY+1RdlnIkB4qq69WNZ0pTr8XqOihW5UH+JQLrlqmK5bkY6loDzcKv+InrG/xsgpiDPkrlboVzDnpboTFIblekW6nWYXzagLqbTQLD4Ampi8FIgxwWGZMmFAwDN+tzs1pnFd7PdOaVl6Qgnlhvg7fwakZ1/dQyc69r7htf3dBzlGWsNA6K411JsyCM1OCzaMAb5da46ZoPExwFxVEWVn9vUFr6H27oRZS8ymm15HuZbU9gGOzNvTtIbt9s1N6AtvzEOro1hi3LMhfvi2Ckwa33dQWlGb0TU3kZ+P/SYTTuzQVYTFfl4vHAUklSYkrHhpivdQ5uSJ3/smuje3pv8dEZ6xNZsweVzS5V1hqDB0dnygrXDYXVyrbh2WkU+LChaFbLVPyaJY93gn9+yVWe1e8SLupT7C55P0huV6SXrKr5yg6NXp3JGsN8JW2X8uwYCX9cgN/rXLsic8Ml2gyclEFZDPBf6UBhtSmBXCygaOp1ygSiWK//itLBN4p4CJ+DJgmijSXYpVDq10uUFnni/vKb7ttcpEP4ACNozxbEO5Y8ZbAZinKw2rvkJk1SED0sftLOKkMSMwsmGir3nQV586IWQEANgMGDAfXIBbZA0ZspYkGM2ARklu8s+Ih+k8WLmzKUp7NZqrnLR65Y8fTRr5WmeKKNjlm/f698ya+LqBz6QGr6h0r7h/LQd8I6Y5Vft2fh41lMewReodp93Z5s/BPxGW82Gk+oPWeYDKicztd52rNv9kmy3K5IN1vHrYzbzNEVaStE9ex6Now06DB4smZ10DWDMxYZASVC+E7xrdaYnpEOdyhpyI+lefZ+qNINUpRKT/vA2vqo6ylKHsWDwkkNWM1gAuas6Z5ZexVv9j7sQfdHlrzusY4Mv1Cu7pEHXu7pwKXJ7t0xewPAF97YhdyqfKvyGGBTA8r/QD4dQ/Kl0l8iHTKAM8eQydMSvM1ZRrLcrkjnrIbL0LbBcauddgnUlsAI96qVwwBfD866RsHijuv6dw2UFFZbeLVEZ5QQn54LX/7RuTEoHRYQlnCjklY8ygiFMXoSofymzD42MtEQqTwMwH2DMMqWg4mDTTxOqeGOrS0jXdPOOSa9giM6Z4r9tODqPvDY8uwsWnRxYVMXTBC22idpqwQmG3sKyXLf3hMqO5HVZvR/7ETeMWLOipEGztoarZh7ojisJgsoSawyZvht4bkevIwefqHrTuUneqyTmpKLsp5dwktM+yxBTwSKjtDJz02SQb8oSSYZ4NPIn55jpWLdpcg5qPC+xCrzkdLA39DAhMMwG5p3DemDVS1G4ja8Br7m5iFZblekc1fF8vRtgMk9yC0vyXwlzoaRBlsGTKzRNxH7WKPWKaPo9kvlx3KMLZjOQVxped5n8R2UDuUNj1h1bE5BeQ0d5O/BufJdc84R4EN0sMDBio0yNtk5I680WJ8op6UDn9uM6yS1fHBiIrTVYGPJ0HayVXmN72S5XZEaZOWcrbFbIyhHsnySTMJIgynWZNtL+bgksajqoLR8e5XB1ALKAqXROygrDcoOFxOf4TtaMzRiikc54kJMqXOsCtLBEwoJz8URv7rvC4ZfX7ohz7FAUe5MCFinbJTVCOp5jKdFz3qeUCZKfw7MZpXXiMdy69omofa42PMQue8Ui8IOBYsbedwIdghFq8hTMVJ+FBFrnyi4VzHOumawxO3Y+uqBnqH0UBb1TssqH1/sOcunuJ91oFSwHA/c67oOuqfMBzp3Kp46ww3v8bdxUUi19Sc6DJS4L1vXWfUMi5R8SUE0m3YWd+ZVnjEu1E6aczwUnymbvcAqWPFz8LAQTSZftA2OlAnbQmzNXkyS3K5IZ6+HRQtgkCbsqaHfSJz+OwkjDZxh04zOKFSsz1j5YdnF90dcKQ+DEGm+1HWsiIh/ojgU3FndkVYHdPkq0Kl7kQGaV0tYlyVAC6XcSEvPUJqxBYpCD2UqD9hADxpdYZCFJbopyqarvK0/uysBzup1Y0JZe+1rGxsTq5fdJLldkfbiuKkE1sit8jfF/ELM5sKIzUBYic91oOgYLHH5NrprFU+57N4NO3l1RmkFd2yVp96Nq3to/ZeOf1XPdFlbgCjCugw9Z4DGaiVPm7tZj+pAuni99lvdf8dTK0tnbrvCddfDOZ9Vct7TGdd4qEuu5ywzA20mJ3WdZaB3CRJgTJvt2ml+Cb7mLjNJblekc1fDsvRtQwMWg4dmBLJgpMGbT8rRycwqbbVGqwEfVyUfY2cwItimmpu76FdpULDUYawgsIBRYK+ipPUleXSD2/fI9Vsn+HxR01QeFC9/vxZvjPqcsv0qtC/lwxJeWqmi+JmQwB3egTAJ4MaCnlEXWOixd4BXN1iDrScsln6B812V8d8LlDNnETam2ER0zrLWRDtJbleka6qy6bxYI196cJvO+XIUcmLEQM33WV/qjJX0oUUMNgsxmNp7aSGZ0qNM2wLvNeKitQEYRXDqEm7L2xUPXRQR36z9QudgIXdlaHhm7QtLy64bks0TJZ77lCEbqNj1fDSp0H3s0p6HuWaqtLnFcWpmZXSs8X93NIVtZkyS2xXpNiu3jWtr5DaLaku35/hsGGlgxiplcOZDCfXmoVNwlaZv4D/NclAelHKbYj5LnxpR0e1S4L2kRAO3KulQELWFS8QSQWVTh7i44aOpfCYHTG4Oeo4HAEsUpYo7/lIhdqdfiocc5TJ52mPolPv2HhEpWObOyi5Y7iGi5cYIq5Tdu00D+hC+Lp4WpaMDlygYYbU+6mAKt+oYa7aDZNIjJokoRsrnm8JN68IoWaxtZMH1HiYkujfrQlHLBJX5kJJ0zj4pWkaCuhTzjNhEtH5Q+EWS3G6RltkKFh8wNghjFow0QLK+OHSNcZVwVYM9A/6RS7SFWT5F+Ljl2ZzR7Fq2uuOVn791nL76w4QgeAh0DuvAMKRrU8DcLhWYbGxdiYKVYb4UbmspJ0lut0jXUl15+Libh0zRVByjPNWLcrifh9QgKuxmjsPRQIey1MNYcYV3fRV/CV7hE36wnksJuT06W8GlU+7NK1J1kKut1EQXn5nlMHdEV5F7f+YYTWgBaq8oB3YXB9flBFJDs/KvOU84lBG3bf0fp4rDFR02FOmaD2YE167OWM9s3LqEQkOBs2N76+FjJcDeJqJJcm/atVt1FNamNr8+JRl4B5E1nxS3WluntFnT0Sy9LfFO4x2jfBXP5h12AS+moNQ/Wt3o1bPW5/nETqNEf1ZK+7edtEyeapMIbNYirRopGwoaO47iWSf5S8cmZlDiMwxGOndt8OhrZJuQtU+ImZ87RvkAZm3y23zkiqOEdXzJncI5Ad3r5DxJ7k0q0ko54qqJX7g+EK/D/oqJPy/elNtXvGONItfUwf4/cvagQmk5RhMrVu2UQYY1SFyoHiIEhEmYEOvcONGPkm7l8v+MUck0dXwyUls4J8m9SUUq9Jnpna07qIJZs+Fj27wnF94j20JNnfCIXGGd5yR+yO3/Dkm807SOUZ6KZzKbY/KXh5v1UKEP4/b20IKAxml2UbPWvfmwVUXa+zdLW60ZNazgLtN5yqzPlUR/A3CM+jHqTaF2ilWKMsUD5EEICBOUAx/riHcPbx2b/5lBAMa4KePcDCydkUySe3OKVI2TXYIlbC46q7EoAvl87SkCxC/Xi4D6JJO/j5UCWS+jC3AmDK5UzPc6Hy07LVC0F3FBBGbZtatGxCwD1wbKoGnGwZ8K434dExbdJTiGQcsjGVH64EDnQuajzqV7Zq64ok+/EMPGI+JOXzRX1DxBPMAj/F3r4NUQ1nam7iIWiTBDt/YAbQt/qMx6/UjXloZvwBL4lwnWu8MmLCJ0fV8nMIUO6QmPFd/6eb6bJP47NwKqA5QH9cVn++o6m7vcNdGX3LRJlmbqV3LWxF+JvAhzxld7lY0/pHipuMU9AdktUgnBYGcvTaP0OBj46FwMeHx4e6wSVfbwjU0bbLlfbZCcyEynooPxIe3TQCNoqnTkQ7EtEsQnyulPHXwWjn8oYdNTWKvVtSmsUbwoP3LQHt5WtFHWvNfHx95pK4fqbOXzl2ActBF4CRtZdIYP+OMZk5KQTnGT+FN+D5kQUJ3Q11GooV4zkd0SmdditusP0bcky6p5VRvjdUHGSSbk8VjAmLp4yGqRSiAGtXc6eGk6tjbuKe4XxTUpjaFCU8bHoZkumB4lRTiapQuLR4pDlrNNU4pDvkUURFVnDAAordhlzjXWxbXOdajS42lgwEyxBKENnbo96N5kM9qksb8l02UdULrhz6x1pg09oHwdlo+EMV3uPVwQAdUNynSXQbKfepZ2icNCQjMZZ8yI+z/j0nMrX88YZ4aMVZZ18DmrIlXpzAZOB02Yigdo7qcEBtR4IJ1Cq85bgc4kAPBTA7PPvskBnetMISnumQ4sqyZsiFvKIqXOkPmVjjgwAYgb6UG8YmnYxKAXJ6UnDXmOPjKheOgG2hVNZP1Dx1HQM15mJw73LYqeCcbfOjMpsY505C4n8VxB5X6ai7bTdQSWRkDt+dYSZaocjAUbN+IiGcsPet7koaTvN07KKnqMGbXSrOjU/7KkNIPGKvJPCXemZG7Iy5pfEygI1aQwGkhcJkrAX6vkFAtrKIM0oFNrFHclSqZNCdDA4GeJwIwt/hD4QVjAGw0VZVUHxTNpoIFjTacEmwzYGkZTHkvTJS/th0D9MAEBUyYAuHqnrLeLRHpQWYsMPOkceUpHYP0IqN806YSD4hlHcNEeTbQTJDobs07ziObQseqUxKD7bIpUjNuAeKQ0Km4e69wUHx4rL4Migy2DKbv/jiyhkOjzDwqZgX71QXKcKSTFoRRQBv/QdZvyIB/W16yh4o+yaHRxoKEe9Ly1zuLEHdc2eWLjUFuwNPDRFrDoaV+0jTD50Jn08MmSQa5lg7byPd4RcARWgEDV75vGrItyl02RSgob+O0cBJPgKA4GwcadbAyCehZ2Z1ZpUTJdihT6prR1ueqA5UQICknyMQNDPjZcXfOgJWCRmoJpSZI1+tStikslKNeKZ6zQwfwgow7oPGjiFto6WOcAC1zgR/WueMOPNmLtKMxeqzxYo+SDfuBXZw8LISDsbQJMidT1qF3myscaOX1jchCtWzrwjDHhYoI11NqZzIMTmA8B1SftjALYaHQW9OyhjqkGwBndvohsirQSEAEY/Gz9C4VHJ+nayUYaXHQMlq90bvSL65kFBsyv7Gbl57A+Co+Si0GHc4r7mDRHblXy5g7ixRRdPTFRHIMQ99YYv1LckYIbyAf1yYahJzrqgVbX4EGdE5hkvVPcqWVJGnbkocjh6ZnOKM94EsLs1HjVpYclEFAdsMuaTYXUDZMc7uv6TeVBeWlv7Oju6/epJA+iRRuh7Xi7SEZtUwlpZ2fjaFXnLy8hSTZFWjFPZ0Ap2sD8BQLrPh74TuVk5sgmHwZV8pK+y/pBwdgArMvjoLwobgZXs4IYxFG+YZv0cerZ78xSwgX5XHx04RAzw2SEgWCJgBLjVZSnOlNfNEQmANQFcZMapmjglv2H6FAGjd8wQGmGetaZwZhnbCiy57Qh7m0wJJ4OxFet7upMgF/47GovIaH/5ENAeNM23+scvACcddBmxgQm2WPzNpYnemH8ga/GBB65aQRUr7wxQL+nHcb7L4aMsVkxuPXp0+U2IgoIGvxHnbGMuEYJvtR1pztGzzHrU3bMKtm2QoUDM/SudcVGoaq8d3WedQARfdxwNOTBPDYyvmDkUhgtKNLiRQnDv1Uok+aPOui3R5vVdJ8URIeJ2tEuf8UxSWKAxMLlmslSPenSdW8QDaxclLN5dbhmkJ21X/QytvEEwg/PwyEXjqLDODJms1EyklUZk8Yq0eiV+3YyR/MkpKEHy1HMYlVgfZgF0lUiHa1xJ1hXpo08w0JHvjGBCQYWOBath2YEHKNmXJJi1bZQbhxmRdJfGahQXkPD18pXLxtUtFGgKE68D9BG2aKwhwR4Y4DGxQudP3Q8G0LA0x4jIBzNfc/4Qv3nCNciwrHakCp3btfuUEBQGFhQ1glxv/bOGpWGDoLVRmcpxq2HPMIDmaZOEnI19KP6rPiDNxQ1fOJi5z9fOz0IR0TWczMLRusRbzZO7lWUqffQV3Vm8hfe79V1Un9UOhTk6RIN4wHWbTwG4K2qB1tdBytG6bBU6S8o3dPJN+0zXnPFc5LEl9J56EEgro+epJ2PG+qtM/2Qh6JN28g6VnXJfVFFKsaYLY4NdBRcwTYzHktnTfkYWOIBYChvDDizKQjVF4MRg+aWw6wYbRmYFN5pAzpIWism3aPsiEOB9fZppaWNYo2e9l1zyUKLAL1TJclae3jxvqKDm7l+v1dxDKAHneN80Nl6u0WsSwabQF2Sh+SyVf+5xqokuW8nc7ayhAKKAZFFZ7NmV8bhMHYqOZAHucYGc4ElVf7YQjaezzGaXoEMUkFhnZCKlSsei7a+iZv1aPlCaVGuhJqGrlG0eJ7wWtlzNqVZgIfT/oLSfG8JlI808MJrVvct3s+OQE4ENqtIAUEdg9lx7ww4J2Bz0UIO5JmLvtN1BDIigBKsrUm1WxQUfTFYgTqjzHCr4XY1Bajb0Ge5v29pQ+RNPAqxVop6Dk3o0CfYqR2e6Rz3Efg49eAE5at4C9Aw6/SxRfrZEciJwJ2cxJzWxRGoB6KLc7JeBhyjiXUjZcakDysRRcbrB6xB1pai4lFcrHWixLA+Y7cqeeJ73dYBpcgrT2w4wnNAOhQjG8SOgtKwDELaeD2VNFigMX14wY1Muc91eBiHwN0q2976T5LcrkjHNaq15jK3pVX+Wvm8JF+OUQb0pZhSNpihuPhqWXi/T2faJW7WU+UXOFJ8UMB97CldUMY6szbLjuFaceq6VujQ0T0W7KnV2leEPz9HYK/LRUlyb9q1e17XHlMhwI5GD90IOEbd+Ex+KiXGqy0oMqxSQpc1epOi51c0sVbZ8csuYV6CZxevh/kRsMm5TUTnL3EdJSTJ7RbpOiorFxfXFSGr/Fx0S6LjGC1bm1iL7LR9qfM9nRut0VSWlP/I4kzN5+kmI2ATT+s/kwluhECS3G6RbqQ2E9m02WKSOyKRZmnJHKMFa1SKD6sUzN/pqF2wC7LgReVBwCbn1n/yUF0/lSS53SJdf0UO4dA2ZVjlD8m7l7SO0fI1jQJlw0+843Z5LrzEKQjY5HxvdZgktyvSKU1rfXmtkVvlr4/Dy3PkGC1cB5VVWn8KcOHivbg8CNjk3Caieaiun0qS3O7aXX9FDuHQlASvAHhoRsAxasbFYx2BLgRscm79pyttSc+S5HZFWlKVf/4qjM2iypIujzQ2EDhGefB0KvtAwCbn1n/2IfXnL3h1yu2KtKDmIBfatYmja2v4FuVnIeAYeTNwBIYhoD7DpNMmnp0KZRjldaceIrcr0nXX5RjurKG7Im1HzzFqx8afOAKnCNhYwgcw6sn6aaIC75PldkVaXu1/qESyRlCehNMlcoymY+gU9oNA+M9oiWsT0L1Iniy3K9LymgR/YkzwF9dvcGj6dYyaUPE4R6AZAb6lTLCP/9/clf+bLLcr0vIagzV2m02VJ+F0iRyj6Rg6hf0gcL8S1Sage5E8WW5XpIU1Ca1hmNvSGkFhEk4XxzGajqFT2BUCtkxkE9C9CJ8styvSMptEWMuQwrCGUKaU06RyjKbh57l3gIDGEHbrMo7saqPRULldkZbZGewrMg/LFC+LVI5RFhidSOEI2BiyN2t0kNyuSMvsBW8rsfhTZA/NCDhGzbh4rCMQI/C4uuHfe/YUBsntirTApiG3BLNH3veyWVWBUk4TyTGahp/n3g0CYQxRfzEPzl4EHyS3K9Jym8UriXZXHcA3HbXXsWPUjo0/2TkC1djBGumulOgYuV2RlttZXleimYuiXEnHS+YYjcfOc5aPgHm09ubWHSy3K9JCO4NmVebefVKoiJPFcowmQ+gEykaASTi7dXdlkUrmwXK7Ii27IzyXeLh3bYZVtrTjpHOMxuHmuQpGQGMGS0IcvxYs5ploY+V2RXoGZTkRahQ/V9J8X45UeSVxjPLi6dSKQeBZJQkTzT2FUXK7Ii2/iaBMH0lhsGnAQzMCjlEzLh67QwSqseKRRH+ja3b/7yJMkdsVaflNxGaUNtMqX+LhEjpGwzHzHOUiYPsqfihXxEbJRsvtirQRz3IiqxklHeJpNeMqR7hMkjhGmYB0MqUgwKT7V/WLvf1t2mi5XZGW0vQ75FCHwHWJi8at0hacHKMWYDx6VwioHzyVwCwD7coanSq3K9L9dJPvJCpW6dV+RB4sqWM0GDLPUAoCGhtQoC90fK/rva2NTpLbFWkpvaBHDnUM3gXj+KUn6W4fO0a7rXoX/AaB33T6Xf1gV6+8SObJcrsi3VEXUgf5RuJe6WyL6juSPk1UxygNJ09VFgJq97xrzsEYsZuQS25XpLtpMrWgdJQXakC4cTw0I+AYNePiseUigKfqG40Lu3HpVlWZRW5XpOV2jEbJ1FE+0GF03GtM4JEHx8gbwZ4QUHtnUs266K7+czSn3Lc+ffq0pzbjsjoCjoAj4Ag4AlkRuPXjjz8yG3mnY4irDxcAlo0HR8ARcAQcAUdg1whks0ilWN203XVTcuEdAUfAEdgnAtkU6T7hc6kdAUfAEXAE9o6Abzbaewtw+R0BR8ARcAQmIeCKdBJ8ntkRcAQcAUdg7wi4It17C3D5HQFHwBFwBCYh4Ip0Enye2RFwBBwBR2DvCNzZOwAuvyOwNQS0Q55/6Phax4OK9/c6x1+k4VW2Kx18dOO90pPWgyPgCMyEgO/anQlYJ+sIzI1A9crZB52/bCrLFK4r0iZ0PM4RyIeAu3bzYemUHIHFEJBy5APjhK7PuvEvHnv7c+YAiv84Aksi4Ip0SbS9LEcgHwLmrn3bQ/Kvnuf+2BFwBCYi4Ip0IoCe3RG4EALBIpVlemSRVu7cwJKuWTc9en4hXr1YR6BoBFyRFl29LlzBCNyXbEdKsnL3xpuODorzb2IX3AhctHUg4Lt211EPzoUjkIxApTBJz5+0v64yslMXK/Wf1b2fHAFHYCEEXJEuBLQX4whkRMDWR+t/YZJCxUJ9rbNvLsoItJNyBFIQcNduCkqexhFYFwK2Plq7baVAuT519WKlenAEHIGZEXBFOjPATt4RmAGBs/XRqowXVpYUK0r0id372RFwBOZDwBXpfNg6ZUcgOwJSkMEaFeGz115O3LooUd4j9eAIOAIzI+CKdGaAnbwjkBkBWx89cuPGZUihXun+K52PdvDGafzaEXAE8iHgijQflk7JEVgCgUcUIiVZr4/GhSoei/VPHb/E8X7tCDgC8yHg39qdD1un7AhkQUDKkfXO33RgabI+Snhzc6p/ScNH7Dm3fn+3Tu0XjoAjkA2B/5LybicAAAAFSURBVAe5ynrkcFkgQgAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle - \\frac{\\sigma_{s} \\left(1 - \\nu\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "            ⎛      ⎛                        -b₂ ⎞     ⎞ \n",
       "            ⎜      ⎜                        ────⎟     ⎟ \n",
       "            ⎜      ⎜                         2  ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎛  2        ⎞    ⎟     ⎟ \n",
       "            ⎜      ⎜    3/4    ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜√2⋅3   ⋅b₁⋅⎜───────────⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎝    5⋅E    ⎠    ⎟     ⎟ \n",
       "-σₛ⋅(1 - ν)⋅⎜a₁⋅cos⎜────────────────────────────⎟ + c₁⎟ \n",
       "            ⎜      ⎜             ____           ⎟     ⎟ \n",
       "            ⎝      ⎝         6⋅╲╱ a₂ ⋅h         ⎠     ⎠ \n",
       "────────────────────────────────────────────────────────\n",
       "                           E                            "
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps6 = eps5.subs(k,(1-nu)/(5*E))\n",
    "eps6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999668323213898\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps7=eps6.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:10, sig:-100e6})\n",
    "print(simplify(N(eps7)))\n",
    "simplify(N(eps7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "0.000999668323213898"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Python/.ipynb_checkpoints/Equations_symbolic2-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Putting equations together\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *\n",
    "init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "alp, sig, nu, E, r0, h, lam, a1, b1, c1, a2, b2, Ud,k  =symbols('alpha sigma_s nu E r_0 h lambda a_1 b_1 c_1 a_2 b_2 U_D k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAGYAAAAsCAYAAACXHM1oAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFU0lEQVR4Ae2b7VHcMBCGDUMBJFSQSwchVADpAEgFCR2EyS/4x5AOgAoypAOgAj46CKkgzHVA3kdIimTLdwx3nL03tzNC8kqy93v3ZFM9Pj5WltrBwcHAEr1ttI7jY7kyBIeHh99E7gdDJI8ideD5Ka5ZQqMWQExsi84N9fsW6IVG0YoRnautazwEl4JwGNq9+l8pnrEJxYjwVdF6pX69zkDfrj2tZ6LrQe2jGsp5I3xDMcJXwt+q26zPrzBpAI5F44kBOhE0CtiBVo2fE3rhC/722BPASo7ZFZOngeh56j1f8EdUiNB7xYjgLVF7HymezwH87aasNUKZBIFbAX/V3qudCHcHog28ttnHzTPN+z2nWpO5atu9CnjCwmUBX+meKI3nDtR4RlYY6Pqr8DvqP6nvM8AfNMaoED1GxFO+/dbkhfp9tR8awyhJF8YrejWqowi6Jrn98QiESCPO8jCSNRXJS5Wi7S6BQlcDdF+esamGMVw3FjwpbaRRFfZ0gYI/J+Pw8NRjqA6wumidGg/VboRHQQgXpUStag6BXKl90TiWfBq/FW6sp2nNc4BnUOG0AV4DRLq5EA3Qyl4LRQP8QWsEpxgxAfFMHMWZ/wPiH2UfsKa1w6eh+0sYKdXh08wJKDl9ZvJ4NyQEQEN9zXfhMbRWWjQHzxgW/XOB0DhtL4TGoseQGy4LzEEsDBPCUEJdccTwUpgivLUKRHPTBDym7i2UqQg7yzn1h3p++/DbqGF8KyIOBmijrID561RxGgcNZ0LxzH9WX8K7ae1FyRQXQ7UHXccw6Bbkf1Awz2+A9oGHjoswKRxGgbe805j7WwD4yML1ckJ8McF6rsg1deGFG4XeLfWCQVhFa9U8YZMCg+KC/IUSRwH3D0ZQX5flF92TvMKv7uIRSH1zj67xmCzCLHviSOiNklKMEqoAZ7G6xhodaIw14hVBOJVwCJCzIeJwm7Wy5ljz3Jvc4H4la9wGd5rYaJl0+YU53Qcv5CwNpWRMtuztE5pwGr0ewkLy34Mxz1wIMZWuXQWmfjWZQ1ABECr7gkWv6XqcteJJJFw8h73jBAnBrC0BRQn0kCOPdK82YyjtfTWc6MA4MeZQNN0KB52kAyJFHTBuDCvCTA8xRRQKJKcQGoN3/WwhNhKpecLsa1RD8RldDbwcCO38mI+wHEezGWD9zopECOGGUNhaJCQkYU2l6i9ZYnZIBMm8BU5m7THklQc1kh0wriJ7WqW/UiRKJeRayx+Rh/pAvBA1+CHeyO8ux9Q3vNa1CIinBi94BvmM2N1g4gX36ssWcmex+Jmpx0wqDW9hWxMqeFIyprJfPBA9+FFfjACmFDMViRi5yayTvxGxdE/mQjHd66BIwZK+b7LxmUyR/PlFLnJMT3W7CGULxfRUAj0la+ExC8X0VAI9JWumRzLTloF+NfMKmSOacLzOi7f06J+j94EaZ3M3Wm/mOGcuqjIJnJL/Tn3x/X1QoCXFmM8xEjYvmYBRrw84PC2eSbmdPfxjXjGSaQhP2avZgqxHfdNQWN4tah4U4zxGnpN5jA9fTroak3ey+W7FPv7p86AYPhDJhO7DW1oEVMKl3yqMl0zHK6xXZSG/8EEiL9EAKjHw2Tt0JiyBacVI0CG/xA81pCA86Fy9qWRfNxrrocx5TBqm/Lge2vAiU2BdMY384qUfvzqRolBK+HDRjHLMKkYCD/mlUSZrLg1jKGWSj0A6UaZZxUhaIb9kYSuVohQ00DWfzWYVWrqmr2PLitlGqBJ6sQwWHo/in7HaPq9le2/B1FmZhE2+OFPDE8gvQP2/EFjDoSZ96/mZ5noN/wAbqvL0EA3NUQAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\alpha \\sigma_{s} \\left(\\nu - 1\\right)}{E}$"
      ],
      "text/plain": [
       "α⋅σₛ⋅(ν - 1)\n",
       "────────────\n",
       "     E      "
      ]
     },
     "execution_count": 142,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_ = alp*(sig*(nu-1))/E\n",
    "eps_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAKkAAAAyCAYAAAAndPuvAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAJ60lEQVR4Ae2d25HUOhCGhykCWCACIAMuEQAZABsBkAEUb7xtQQZABFwygBMBlww4GbBnM+D8n0ctZI89lnxb29qu8liSW62W+lerJXvh0p8/fzYX9HcEXr169Um5t7p//Vs635T0PJJ26PxI6bP5atpds233quur6QD6ZSkAxQIOmC+U/EdpALs6ury6HnXskAyMN/pX93d1IhwA4Lmj61T5m3V851EmXX7qOlHbP3TNRq+hxuLSxXJfeKOnGtAXMcATD0D4rvuzoYwwlBzp9Fayrur+aCiZc5CT/XIvg96QITBurGFviffLHIxX1cFNnFu6M+lWQ9mDVJYEcG9k2J9tVhXPfccz500V8elr6bqa+DRrkDqPw/KIYWPogZiIW2e7i5Zun9FR1+uYDi2BJ/eNE4as3Sg1GA9PyibluXvOJoXTAIARReIlXDjWxbL8QBfhBpME4P9SPkUfVakl5KEXHhXALpqy9aQyHkBjSWRX3ErihxeAAap3yr/RHTB8UpqyWLovfuptdCcWfqa7bcIG8X6SRzhC+FK0o/uiKWdPCjA+y6CxS7fFo/esDnddAOChLkC7UR4wP9YF+G5TZuSeWXsA+4bK7MiIet6LqtwA+1vl15RPBRyTjwnEqYW1qaLlUZYgldHMI8bu6LEs8ShLvTe40gALusaPk2tgtmc8MrqqxEeXAaTmQakbpgHob5UZ8PG+LN/oEEu2uWOnX8iJrTg3vu3cFJpIn5dqBy/YuqMP9OEQ/3uQJ0kZ9I0f5OkCELVxoJ4Vmy7dDcgGWKqHBLAMZBvxkwaoADuKxMtkop4Hf1TFGTLlClJA4kEQaRe8Lwf5IZknTpVFvdpTAgdEvDAgC4k8OqQQb8gIKaLBnSJ8Kt7sQCqDYWhA0OVA3ntIyUGGxZ5VQLXZj0nSdCKAXOh0d/O/5AkXUsg8tXnulLqz4c0OpBr5Yzf6qd4PUIUeCS/1UWD1mx0n9+DNeTXkpE4SAGoAPtiGPVRbTB6ulFjWqs/mfnk2mkynCJ6UeNR7xcimn4iPc0eOrtiR8zlfkzc8JBKAstQ3TRJABQFKS5M/0pWqM/WIo+nzYilHkNZtgFoNKFABmN6bEAdOO3baa1fPLVYFlFVK2ehZXepcLPc2GnO/CwAYvqtHmrJ7hBAeWNKbNCcHXTzpLxR3MkgujnLzpBZTFoYb2loCAvLxtoCKXTVvlHjVmXROKX4O4AktivNSycDz3tPVhVjuIZb8phCjYGj7kT7Wr6Q4vE1u2/NcQdrFI7WN5UZGRG7qm6FauZI1iBwJt742hhi1CtQX2kpU/3Sk0u1Icucqls0IZIbb5Vb8K7Cfue5Z3xfX25InVYdYrpjBdIx3xuxeH6o8ablSnT2SDGYhy5cNGjzfVO53yAGPLcfMft4/+2VKaZYtlh3kIBM6VnnpPfmueO/X+EMd9phWWmB9P/fuyVYWxqALr5Q/qKxxU+hBKiYMz9nfbaULT6M7Z3m8juOrn86GVV3Az9uaJ0oXoNS9aE93drNsCgAf7fP5mvd0SvPOms/a+DCZgSZWK537KR+76y7esUsGB+M5EbY7d08qO4EDMEXMbTggbge0JZsq76kAqSpgfABCZQ8Q5UnbkYiSO3L89rYlxoMhGzneaypPmxADCMHDV0lh+5Tj2X+oHG/KQN+hfV1WT0WbUC75JrI2m56vtZxJOYe+A1BsHNoLHJ3YwGNbpUvYMk8Kknlor9GsDt4uFLiREFtu4WntuGuUOqWQQeXILWQ7mcyyb7pKpGd4WcpY0plEDPh/ugNa63TsJqPwJqp7hsBYEv/s/nEC6XQpVn/HV/Q9po5k492wfZVs/OpWLuxk3zJU622cTGzsAQmTyq8Ys9LgxNr12LrsGEDuVzF54ykNk7lnx1YIJXZAIb6hjCFkQMS4TWQ8vv0aRjoA4bn5ionOMLlY/glH6gZOj/uTZKcCon+j5yihaSxVjs05Wis5nEhV9zBWrSe5tdja6gFg5IIhJIRu9NxvWsKHCWlbvg8dgRgPejQR4UIBZt3xqICVWQg4nypvIG6qTzleeCPeQ+3AskYq+n4eHXPjXYexKHW2AVd1qcV1F8BVI+zwzdsFVdqTqnfm5Ni3l6VKTjbtwLcXPOu5uX+WIIDo/1wX2bo4WCZsqJWv8pBoA7q6u2XzS3+t75N3Gju5Ru3UpqRDYONSuWXwpAgAJB6EKgMI5L/rgu6qzLzdriTtF8CzTHiAUV15lutiIujOG5XHKqt6RHjCPzl+KZ4jlYVEPsbjW8hRrR/KWmu6j/2GGBOcyd4m22Hg9FADFpMCkPeq8Fz3a7o+6MKrEe9RRr4zSQZL9XUJoA0UZWJAfElUDJ7uxLk8Yym350wU8gZAyuksYDagoS96xhjB5KpKVsRYHQTC2KMh+/A3X9gJp2POgmZPVHbQLgVIHVPdzqyurFN/DrTh5YkHoDVugPQcsBpgfb2EhBlqkuVe+gIOjtYIRU6VPxSXJ3QjntXpQIWDQIiX2J1TusSewpQa2ZZy68+Yt/WhzZhdllGImVmRaLfP5OqjpvU19F5d5QH0ycFuy3200hp0Oo23Y0NDnMmGJvlLH9WZnKQrIQXtElZMScTZJ1M2GLRlILUJGjxKS2rsRp1okl+LrS4gpbOd3HbakIzGjf4xJwGDKKCBZzJDoxp410Ttr4HUNqi1THMo1FjVYms7B+Um1gFjmeGmaLpY7mWAyZdJ17m73B0Apujv4G0ke9LBNZheIK9SOfetvv8fSxM8KW/zHurOhu1IF8Blt9t7CZacNirab2Oa8/McPamd/doyPJp9mAgSTjxKeEE8bP+GFF6Vo5hRSe2xYqADE3OxlB1IZTiWe0ByPIHVbCLwiWLVawKescnaLz7kGbuxseRnB1I3kHztZQYca2yRy7KOB61uWmh7Cu9m8XB1gqDbYihXkHLATkw6NlCRX9rVq01bgkvlIyGGOJgjwkVTliAVUAAI3mWwN2pVFKgNlnMAWfWYnDHzmrjqXasieuUl376TmPQvO3sp3VA5S5C6sWDj8tSBqWF4ehU3feoIeIoYESCN2D5n2Sn//mqvzo5ZOVuQChx4GDZQfEA9BhEP1i3peFj7YOem9ECHQUkyCTPw4kt+6eLHJFuQuhHAiM9H8maAkdi3SnzVfqw2aXcsEJkXXfSGyQYu+/9sTED5ocHgsH0swNhYT3JXP+zk4IrSg3vpSTpRaSR3T8pwPNFFbMjyuAbCe6/qP8PNHqQCJ7tsvlCqW5oXBVr1hT6wKiz68L466NmDlAGRUYkTORYa/VVl1QBD5aU7Z6J8OjnasdpQuqbKuQCpGzFn3EX+v5zSne8DOKXgz4BWRxcgDUwqY3NsRDw39puooNV+SenKKcJ7Xf7/l+oncX61/we3u1xiTJOh2gAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle a_{1} \\cos{\\left(\\frac{b_{1} r_{0}}{h} \\right)} + c_{1}$"
      ],
      "text/plain": [
       "      ⎛b₁⋅r₀⎞     \n",
       "a₁⋅cos⎜─────⎟ + c₁\n",
       "      ⎝  h  ⎠     "
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alp_= a1*cos(b1*r0/h)+c1\n",
    "alp_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} \\sqrt{\\frac{1}{\\lambda}}}{6}$"
      ],
      "text/plain": [
       "            ___\n",
       "    3/4    ╱ 1 \n",
       "√2⋅3   ⋅  ╱  ─ \n",
       "        ╲╱   λ \n",
       "───────────────\n",
       "       6       "
      ]
     },
     "execution_count": 144,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r0_ = sqrt(1/(lam*2*sqrt(3)))\n",
    "r0_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAADMAAAAZCAYAAACclhZ6AAAACXBIWXMAAA7EAAAOxAGVKw4bAAADh0lEQVRYCcWY61EbMRCAbYYCCO4AOoBQQaADSCoAOogn//jHkA7AFTikg9BBjDuADnh04HyfkG6Os3zn+M7JziwrrVb7lnSmP5vNem3g4uJij/0j8JnxURtdbfdutFVAAFN0PILS/wqbHVk/RM+njnStrKbfUZvd48EwenEAPaViryt7teLG1m2GXatim90QwHfob/AK/OewiQM7WNW4B9mxjom3rN1AAzD+xeAjuAV6PsbReQ/9NeNUCalyPXjHEHUOIlXujvFawGB0/ARqQF/B85xBeEeg6wNoaimmwfFyJfbhqVMYIfvBAdQkvIB95+uAcpvZLhqty9wuIpcVR3RyUuJ9ZjyOcwNLYIVS9RKvU1oOxjarC0TD2wRbdShVwUScITOB/lQYWqwxtXon8tcF4WrGaKgKRjwXWUDGCpSdS3I6eMX6A9QWnHs44V2zNoSu9S0KwWAoOVBXGdtnLtjo4DlrWWDdihjIq2OwfN7e7WHNVnTd6j+BVvgYvrdkI6Q289bRWF3m9lmvC3bOGPK+P14aL4z9btJOFli3O5QPATM3ACvq3K5oBG8zBc1I6POaHds1a9kldJcvgKyMzOjDLUMrWG5lx4/wrFSAKPstTvVbCI+0bbbMeXGTj+G6wFY0qT8qBvStmmQrVbQ1Y6tnRXdtMz8/hMkbyf51c1VpVnBFpufxLlMBk1g9p2fIpQJozkTswNuzMgGY1J0XhcvlT9t68FXsoZX6xZBaIrVv7S3GfuXEqn0DVH/1nJrYbOINJrSPSsHkiHoCwAu9nOZVqjHQDBpwUX7lIv8e6uWRTUZJX7WNvfJDgOz14piqAyw+seJebcqfbvDH9nGT5SoAvs4ZyCW0yRGv9moGe3Gf58C+zgIyJlD7JiQAPB9f56kCB1HXm0D8C8+H3kDDRRPaDKaZ82DZnyp/Bh+YL/ti22KnYA58TEPL5BYjz99Cfsd5jQ/AMWiC9Eme83cA32AtgL6HjgrBKAVj4WPm+iKISrdYn6tM3OP3nMlZCNGZXOJyPH0NgUDDYw+1Qq9FMAstNS9YlXdvQWWL67ZRJxADsW29WAxC8NwMuwgme160EI2ZxZBBeR2Ab4qdIC0AW+ddBGPmF7XoyDUMNV0ghVNNA3SF30c5uVbBoNisz50X+PK8CceMl/pIzDn3t7yV/6GBk94yX0D7tuzwE3NvJH8id1YR9DXCH5nPV1DiD95zAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle U_{D}^{b_{2}} a_{2}$"
      ],
      "text/plain": [
       "   b₂   \n",
       "U_D  ⋅a₂"
      ]
     },
     "execution_count": 145,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam_ = a2*Ud**b2\n",
    "lam_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}$"
      ],
      "text/plain": [
       "  2        \n",
       "σₛ ⋅(1 - ν)\n",
       "───────────\n",
       "    5⋅E    "
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ud_ = (1-nu)/(5*E)*sig**2\n",
    "Ud_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\\\frac{\\\\sigma_{s} \\\\left(\\\\nu - 1\\\\right) \\\\left(a_{1} \\\\cos{\\\\left(\\\\frac{\\\\sqrt{2} \\\\cdot 3^{\\\\frac{3}{4}} b_{1} \\\\sqrt{\\\\frac{\\\\left(\\\\frac{\\\\sigma_{s}^{2} \\\\left(1 - \\\\nu\\\\right)}{5 E}\\\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\\\right)} + c_{1}\\\\right)}{E}'"
      ]
     },
     "execution_count": 147,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam__=lam_.subs(Ud,Ud_)\n",
    "r0__=r0_.subs(lam,lam__)\n",
    "alp__=alp_.subs(r0,r0__)\n",
    "eps = eps_.subs(alp,alp__)\n",
    "latex(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s} \\left(\\nu - 1\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\sqrt{\\frac{\\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "           ⎛      ⎛                   __________________⎞     ⎞\n",
       "           ⎜      ⎜                  ╱              -b₂ ⎟     ⎟\n",
       "           ⎜      ⎜                 ╱  ⎛  2        ⎞    ⎟     ⎟\n",
       "           ⎜      ⎜                ╱   ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟\n",
       "           ⎜      ⎜               ╱    ⎜───────────⎟    ⎟     ⎟\n",
       "           ⎜      ⎜    3/4       ╱     ⎝    5⋅E    ⎠    ⎟     ⎟\n",
       "           ⎜      ⎜√2⋅3   ⋅b₁⋅  ╱      ──────────────── ⎟     ⎟\n",
       "           ⎜      ⎜           ╲╱              a₂        ⎟     ⎟\n",
       "σₛ⋅(ν - 1)⋅⎜a₁⋅cos⎜─────────────────────────────────────⎟ + c₁⎟\n",
       "           ⎝      ⎝                 6⋅h                 ⎠     ⎠\n",
       "───────────────────────────────────────────────────────────────\n",
       "                               E                               "
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000478768602090384\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000478768602090384$"
      ],
      "text/plain": [
       "0.000478768602090384"
      ]
     },
     "execution_count": 173,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_num=eps.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:3, sig:-100e6})\n",
    "print(simplify(N(eps_num)))\n",
    "simplify(N(eps_num))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "22140464985117.9\n"
     ]
    }
   ],
   "source": [
    "print(N(6868008099310.21*sqrt(2)*3**(3/4)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-12} \\cos{\\left(\\frac{2.214 \\cdot 10^{13} \\sqrt{\\left(\\sigma_{s}^{2}\\right)^{-1.555}}}{h} \\right)} + 7.722 \\cdot 10^{-12}\\right)$"
      ],
      "text/plain": [
       "    ⎛             ⎛              _____________⎞            ⎞\n",
       "    ⎜             ⎜             ╱      -1.555 ⎟            ⎟\n",
       "    ⎜             ⎜            ╱  ⎛  2⎞       ⎟            ⎟\n",
       "    ⎜             ⎜2.214e+13⋅╲╱   ⎝σₛ ⎠       ⎟            ⎟\n",
       "-σₛ⋅⎜3.278e-12⋅cos⎜───────────────────────────⎟ + 7.722e-12⎟\n",
       "    ⎝             ⎝             h             ⎠            ⎠"
      ]
     },
     "execution_count": 151,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*sqrt((sig**2)**(-1.555))/h) + 7.722e-12)\n",
    "eps2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999667539712514$"
      ],
      "text/plain": [
       "0.000999667539712514"
      ]
     },
     "execution_count": 152,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2.subs({sig:-100e6, h:10})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-sigma_s*(3.278e-6*cos(10355.9162810201/(h*Abs(sigma_s**1.555))) + 7.722e-6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-6} \\cos{\\left(\\frac{10355.9162810201}{h \\left|{\\sigma_{s}^{1.555}}\\right|} \\right)} + 7.722 \\cdot 10^{-6}\\right)$"
      ],
      "text/plain": [
       "    ⎛            ⎛10355.9162810201⎞           ⎞\n",
       "-σₛ⋅⎜3.278e-6⋅cos⎜────────────────⎟ + 7.722e-6⎟\n",
       "    ⎜            ⎜    │  1.555│   ⎟           ⎟\n",
       "    ⎝            ⎝  h⋅│σₛ     │   ⎠           ⎠"
      ]
     },
     "execution_count": 153,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps3=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*(abs(sig)**(-1.555))/h) + 7.722e-12)\n",
    "eps3=simplify((eps3.subs(sig,sig*1e6)))\n",
    "print(eps3)\n",
    "eps3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAAoAAAAOCAYAAAAWo42rAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAA0UlEQVQoFXWR0Q2CQBBEhVgAwQ60BLUCsQO0A+3BP/4MJWgLWgIdGCmBDiB2gG+OW0PIuckyO3Ozu5cj6vt+ZlEURenrFlyRJVojLTIjwht+BZ86ABNA2p66ib14BhMzee0Dqukm7ozggawlTOIFzzTdjBlCNzGJaqoii/1dBvr/m2pi6s+te2y3Lb/V48NQvdBE6woZbFurO9rKJOA0bXhHDBW5DBhtYmXP88C0CRjXaLW2OiPFHaEDczNTa+2RPEmb6+ND3RcMdoUtfAd3f+wLrOY/XeyA6s8AAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 155,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify((sig)**(-1.555)-sqrt((sig**2)**(-1.555))).subs(sig,123e6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'- 3.278 \\\\cdot 10^{-6} \\\\sigma_{s} \\\\left(\\\\cos{\\\\left(\\\\frac{10356}{h \\\\left|{\\\\sigma_{s}^{1.555}}\\\\right|} \\\\right)} + 2.356\\\\right)'"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps4 = -3.278e-6*sig*(cos(10356/(h*Abs(sig**1.555))) + 2.356)\n",
    "latex(eps4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999762805812111\n",
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps4.subs({sig:-100, h:10}))\n",
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 2.3557046979865772$"
      ],
      "text/plain": [
       "2.3557046979865772"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "7.722e-6/3.278e-6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - 5 k \\sigma_{s} \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(k \\sigma_{s}^{2}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)$"
      ],
      "text/plain": [
       "        ⎛      ⎛                  -b₂ ⎞     ⎞\n",
       "        ⎜      ⎜                  ────⎟     ⎟\n",
       "        ⎜      ⎜                   2  ⎟     ⎟\n",
       "        ⎜      ⎜    3/4    ⎛    2⎞    ⎟     ⎟\n",
       "        ⎜      ⎜√2⋅3   ⋅b₁⋅⎝k⋅σₛ ⎠    ⎟     ⎟\n",
       "-5⋅k⋅σₛ⋅⎜a₁⋅cos⎜──────────────────────⎟ + c₁⎟\n",
       "        ⎜      ⎜          ____        ⎟     ⎟\n",
       "        ⎝      ⎝      6⋅╲╱ a₂ ⋅h      ⎠     ⎠"
      ]
     },
     "execution_count": 170,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps5 = -5*k*sig*(a1*cos((3**(Rational(3,4))*b1*(k*sig**2)**(-b2/2))/(3*h*sqrt(2*a2)))+c1)\n",
    "latex(eps5)\n",
    "eps5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\frac{\\sigma_{s} \\left(1 - \\nu\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "            ⎛      ⎛                        -b₂ ⎞     ⎞ \n",
       "            ⎜      ⎜                        ────⎟     ⎟ \n",
       "            ⎜      ⎜                         2  ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎛  2        ⎞    ⎟     ⎟ \n",
       "            ⎜      ⎜    3/4    ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜√2⋅3   ⋅b₁⋅⎜───────────⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎝    5⋅E    ⎠    ⎟     ⎟ \n",
       "-σₛ⋅(1 - ν)⋅⎜a₁⋅cos⎜────────────────────────────⎟ + c₁⎟ \n",
       "            ⎜      ⎜             ____           ⎟     ⎟ \n",
       "            ⎝      ⎝         6⋅╲╱ a₂ ⋅h         ⎠     ⎠ \n",
       "────────────────────────────────────────────────────────\n",
       "                           E                            "
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps6 = eps5.subs(k,(1-nu)/(5*E))\n",
    "eps6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999668323213898\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps7=eps6.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:10, sig:-100e6})\n",
    "print(simplify(N(eps7)))\n",
    "simplify(N(eps7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "0.000999668323213898"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Python/Equations_symbolic.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Putting equations together\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *\n",
    "init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "alp, sig, nu, E, r0, h, lam, a1, b1, c1, a2, b2, Ud,k  =symbols('alpha sigma_s nu E r_0 h lambda a_1 b_1 c_1 a_2 b_2 U_D k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAGYAAAAsCAYAAACXHM1oAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFU0lEQVR4Ae2b7VHcMBCGDUMBJFSQSwchVADpAEgFCR2EyS/4x5AOgAoypAOgAj46CKkgzHVA3kdIimTLdwx3nL03tzNC8kqy93v3ZFM9Pj5WltrBwcHAEr1ttI7jY7kyBIeHh99E7gdDJI8ideD5Ka5ZQqMWQExsi84N9fsW6IVG0YoRnautazwEl4JwGNq9+l8pnrEJxYjwVdF6pX69zkDfrj2tZ6LrQe2jGsp5I3xDMcJXwt+q26zPrzBpAI5F44kBOhE0CtiBVo2fE3rhC/722BPASo7ZFZOngeh56j1f8EdUiNB7xYjgLVF7HymezwH87aasNUKZBIFbAX/V3qudCHcHog28ttnHzTPN+z2nWpO5atu9CnjCwmUBX+meKI3nDtR4RlYY6Pqr8DvqP6nvM8AfNMaoED1GxFO+/dbkhfp9tR8awyhJF8YrejWqowi6Jrn98QiESCPO8jCSNRXJS5Wi7S6BQlcDdF+esamGMVw3FjwpbaRRFfZ0gYI/J+Pw8NRjqA6wumidGg/VboRHQQgXpUStag6BXKl90TiWfBq/FW6sp2nNc4BnUOG0AV4DRLq5EA3Qyl4LRQP8QWsEpxgxAfFMHMWZ/wPiH2UfsKa1w6eh+0sYKdXh08wJKDl9ZvJ4NyQEQEN9zXfhMbRWWjQHzxgW/XOB0DhtL4TGoseQGy4LzEEsDBPCUEJdccTwUpgivLUKRHPTBDym7i2UqQg7yzn1h3p++/DbqGF8KyIOBmijrID561RxGgcNZ0LxzH9WX8K7ae1FyRQXQ7UHXccw6Bbkf1Awz2+A9oGHjoswKRxGgbe805j7WwD4yML1ckJ8McF6rsg1deGFG4XeLfWCQVhFa9U8YZMCg+KC/IUSRwH3D0ZQX5flF92TvMKv7uIRSH1zj67xmCzCLHviSOiNklKMEqoAZ7G6xhodaIw14hVBOJVwCJCzIeJwm7Wy5ljz3Jvc4H4la9wGd5rYaJl0+YU53Qcv5CwNpWRMtuztE5pwGr0ewkLy34Mxz1wIMZWuXQWmfjWZQ1ABECr7gkWv6XqcteJJJFw8h73jBAnBrC0BRQn0kCOPdK82YyjtfTWc6MA4MeZQNN0KB52kAyJFHTBuDCvCTA8xRRQKJKcQGoN3/WwhNhKpecLsa1RD8RldDbwcCO38mI+wHEezGWD9zopECOGGUNhaJCQkYU2l6i9ZYnZIBMm8BU5m7THklQc1kh0wriJ7WqW/UiRKJeRayx+Rh/pAvBA1+CHeyO8ux9Q3vNa1CIinBi94BvmM2N1g4gX36ssWcmex+Jmpx0wqDW9hWxMqeFIyprJfPBA9+FFfjACmFDMViRi5yayTvxGxdE/mQjHd66BIwZK+b7LxmUyR/PlFLnJMT3W7CGULxfRUAj0la+ExC8X0VAI9JWumRzLTloF+NfMKmSOacLzOi7f06J+j94EaZ3M3Wm/mOGcuqjIJnJL/Tn3x/X1QoCXFmM8xEjYvmYBRrw84PC2eSbmdPfxjXjGSaQhP2avZgqxHfdNQWN4tah4U4zxGnpN5jA9fTroak3ey+W7FPv7p86AYPhDJhO7DW1oEVMKl3yqMl0zHK6xXZSG/8EEiL9EAKjHw2Tt0JiyBacVI0CG/xA81pCA86Fy9qWRfNxrrocx5TBqm/Lge2vAiU2BdMY384qUfvzqRolBK+HDRjHLMKkYCD/mlUSZrLg1jKGWSj0A6UaZZxUhaIb9kYSuVohQ00DWfzWYVWrqmr2PLitlGqBJ6sQwWHo/in7HaPq9le2/B1FmZhE2+OFPDE8gvQP2/EFjDoSZ96/mZ5noN/wAbqvL0EA3NUQAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\alpha \\sigma_{s} \\left(\\nu - 1\\right)}{E}$"
      ],
      "text/plain": [
       "α⋅σₛ⋅(ν - 1)\n",
       "────────────\n",
       "     E      "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_ = alp*(sig*(nu-1))/E\n",
    "eps_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle a_{1} \\cos{\\left(\\frac{b_{1} r_{0}}{h} \\right)} + c_{1}$"
      ],
      "text/plain": [
       "      ⎛b₁⋅r₀⎞     \n",
       "a₁⋅cos⎜─────⎟ + c₁\n",
       "      ⎝  h  ⎠     "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alp_= a1*cos(b1*r0/h)+c1\n",
    "alp_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} \\sqrt{\\frac{1}{\\lambda}}}{6}$"
      ],
      "text/plain": [
       "            ___\n",
       "    3/4    ╱ 1 \n",
       "√2⋅3   ⋅  ╱  ─ \n",
       "        ╲╱   λ \n",
       "───────────────\n",
       "       6       "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r0_ = sqrt(1/(lam*2*sqrt(3)))\n",
    "r0_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAADMAAAAZCAYAAACclhZ6AAAACXBIWXMAAA7EAAAOxAGVKw4bAAADh0lEQVRYCcWY61EbMRCAbYYCCO4AOoBQQaADSCoAOogn//jHkA7AFTikg9BBjDuADnh04HyfkG6Os3zn+M7JziwrrVb7lnSmP5vNem3g4uJij/0j8JnxURtdbfdutFVAAFN0PILS/wqbHVk/RM+njnStrKbfUZvd48EwenEAPaViryt7teLG1m2GXatim90QwHfob/AK/OewiQM7WNW4B9mxjom3rN1AAzD+xeAjuAV6PsbReQ/9NeNUCalyPXjHEHUOIlXujvFawGB0/ARqQF/B85xBeEeg6wNoaimmwfFyJfbhqVMYIfvBAdQkvIB95+uAcpvZLhqty9wuIpcVR3RyUuJ9ZjyOcwNLYIVS9RKvU1oOxjarC0TD2wRbdShVwUScITOB/lQYWqwxtXon8tcF4WrGaKgKRjwXWUDGCpSdS3I6eMX6A9QWnHs44V2zNoSu9S0KwWAoOVBXGdtnLtjo4DlrWWDdihjIq2OwfN7e7WHNVnTd6j+BVvgYvrdkI6Q289bRWF3m9lmvC3bOGPK+P14aL4z9btJOFli3O5QPATM3ACvq3K5oBG8zBc1I6POaHds1a9kldJcvgKyMzOjDLUMrWG5lx4/wrFSAKPstTvVbCI+0bbbMeXGTj+G6wFY0qT8qBvStmmQrVbQ1Y6tnRXdtMz8/hMkbyf51c1VpVnBFpufxLlMBk1g9p2fIpQJozkTswNuzMgGY1J0XhcvlT9t68FXsoZX6xZBaIrVv7S3GfuXEqn0DVH/1nJrYbOINJrSPSsHkiHoCwAu9nOZVqjHQDBpwUX7lIv8e6uWRTUZJX7WNvfJDgOz14piqAyw+seJebcqfbvDH9nGT5SoAvs4ZyCW0yRGv9moGe3Gf58C+zgIyJlD7JiQAPB9f56kCB1HXm0D8C8+H3kDDRRPaDKaZ82DZnyp/Bh+YL/ti22KnYA58TEPL5BYjz99Cfsd5jQ/AMWiC9Eme83cA32AtgL6HjgrBKAVj4WPm+iKISrdYn6tM3OP3nMlZCNGZXOJyPH0NgUDDYw+1Qq9FMAstNS9YlXdvQWWL67ZRJxADsW29WAxC8NwMuwgme160EI2ZxZBBeR2Ab4qdIC0AW+ddBGPmF7XoyDUMNV0ghVNNA3SF30c5uVbBoNisz50X+PK8CceMl/pIzDn3t7yV/6GBk94yX0D7tuzwE3NvJH8id1YR9DXCH5nPV1DiD95zAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle U_{D}^{b_{2}} a_{2}$"
      ],
      "text/plain": [
       "   b₂   \n",
       "U_D  ⋅a₂"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam_ = a2*Ud**b2\n",
    "lam_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}$"
      ],
      "text/plain": [
       "  2        \n",
       "σₛ ⋅(1 - ν)\n",
       "───────────\n",
       "    5⋅E    "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ud_ = (1-nu)/(5*E)*sig**2\n",
    "Ud_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\\\frac{\\\\sigma_{s} \\\\left(\\\\nu - 1\\\\right) \\\\left(a_{1} \\\\cos{\\\\left(\\\\frac{\\\\sqrt{2} \\\\cdot 3^{\\\\frac{3}{4}} b_{1} \\\\sqrt{\\\\frac{\\\\left(\\\\frac{\\\\sigma_{s}^{2} \\\\left(1 - \\\\nu\\\\right)}{5 E}\\\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\\\right)} + c_{1}\\\\right)}{E}'"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lam__=lam_.subs(Ud,Ud_)\n",
    "r0__=r0_.subs(lam,lam__)\n",
    "alp__=alp_.subs(r0,r0__)\n",
    "eps = eps_.subs(alp,alp__)\n",
    "latex(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s} \\left(\\nu - 1\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\sqrt{\\frac{\\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- b_{2}}}{a_{2}}}}{6 h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "           ⎛      ⎛                   __________________⎞     ⎞\n",
       "           ⎜      ⎜                  ╱              -b₂ ⎟     ⎟\n",
       "           ⎜      ⎜                 ╱  ⎛  2        ⎞    ⎟     ⎟\n",
       "           ⎜      ⎜                ╱   ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟\n",
       "           ⎜      ⎜               ╱    ⎜───────────⎟    ⎟     ⎟\n",
       "           ⎜      ⎜    3/4       ╱     ⎝    5⋅E    ⎠    ⎟     ⎟\n",
       "           ⎜      ⎜√2⋅3   ⋅b₁⋅  ╱      ──────────────── ⎟     ⎟\n",
       "           ⎜      ⎜           ╲╱              a₂        ⎟     ⎟\n",
       "σₛ⋅(ν - 1)⋅⎜a₁⋅cos⎜─────────────────────────────────────⎟ + c₁⎟\n",
       "           ⎝      ⎝                 6⋅h                 ⎠     ⎠\n",
       "───────────────────────────────────────────────────────────────\n",
       "                               E                               "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify(eps)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999668323213898\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_num=eps.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:10, sig:-100e6})\n",
    "print(simplify(N(eps_num)))\n",
    "simplify(N(eps_num))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "22140464985117.9\n"
     ]
    }
   ],
   "source": [
    "print(N(6868008099310.21*sqrt(2)*3**(3/4)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-12} \\cos{\\left(\\frac{2.214 \\cdot 10^{13} \\sqrt{\\left(\\sigma_{s}^{2}\\right)^{-1.555}}}{h} \\right)} + 7.722 \\cdot 10^{-12}\\right)$"
      ],
      "text/plain": [
       "    ⎛             ⎛              _____________⎞            ⎞\n",
       "    ⎜             ⎜             ╱      -1.555 ⎟            ⎟\n",
       "    ⎜             ⎜            ╱  ⎛  2⎞       ⎟            ⎟\n",
       "    ⎜             ⎜2.214e+13⋅╲╱   ⎝σₛ ⎠       ⎟            ⎟\n",
       "-σₛ⋅⎜3.278e-12⋅cos⎜───────────────────────────⎟ + 7.722e-12⎟\n",
       "    ⎝             ⎝             h             ⎠            ⎠"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*sqrt((sig**2)**(-1.555))/h) + 7.722e-12)\n",
    "eps2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999667539712514$"
      ],
      "text/plain": [
       "0.000999667539712514"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps2.subs({sig:-100e6, h:10})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-sigma_s*(3.278e-6*cos(10355.9162810201/(h*Abs(sigma_s**1.555))) + 7.722e-6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\sigma_{s} \\left(3.278 \\cdot 10^{-6} \\cos{\\left(\\frac{10355.9162810201}{h \\left|{\\sigma_{s}^{1.555}}\\right|} \\right)} + 7.722 \\cdot 10^{-6}\\right)$"
      ],
      "text/plain": [
       "    ⎛            ⎛10355.9162810201⎞           ⎞\n",
       "-σₛ⋅⎜3.278e-6⋅cos⎜────────────────⎟ + 7.722e-6⎟\n",
       "    ⎜            ⎜    │  1.555│   ⎟           ⎟\n",
       "    ⎝            ⎝  h⋅│σₛ     │   ⎠           ⎠"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps3=-sig*(3.278e-12*cos(N(6868008099310.21*sqrt(2)*3**(3/4),4)*(abs(sig)**(-1.555))/h) + 7.722e-12)\n",
    "eps3=simplify((eps3.subs(sig,sig*1e6)))\n",
    "print(eps3)\n",
    "eps3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAAoAAAAOCAYAAAAWo42rAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAA0UlEQVQoFXWR0Q2CQBBEhVgAwQ60BLUCsQO0A+3BP/4MJWgLWgIdGCmBDiB2gG+OW0PIuckyO3Ozu5cj6vt+ZlEURenrFlyRJVojLTIjwht+BZ86ABNA2p66ib14BhMzee0Dqukm7ozggawlTOIFzzTdjBlCNzGJaqoii/1dBvr/m2pi6s+te2y3Lb/V48NQvdBE6woZbFurO9rKJOA0bXhHDBW5DBhtYmXP88C0CRjXaLW2OiPFHaEDczNTa+2RPEmb6+ND3RcMdoUtfAd3f+wLrOY/XeyA6s8AAAAASUVORK5CYII=\n",
      "text/latex": [
       "$\\displaystyle 0$"
      ],
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "simplify((sig)**(-1.555)-sqrt((sig**2)**(-1.555))).subs(sig,123e6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'- 3.278 \\\\cdot 10^{-6} \\\\sigma_{s} \\\\left(\\\\cos{\\\\left(\\\\frac{10356}{h \\\\left|{\\\\sigma_{s}^{1.555}}\\\\right|} \\\\right)} + 2.356\\\\right)'"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps4 = -3.278e-6*sig*(cos(10356/(h*Abs(sig**1.555))) + 2.356)\n",
    "latex(eps4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999762805812111\n",
      "0.000999667539712514\n",
      "0.000999667539712514\n"
     ]
    }
   ],
   "source": [
    "print(eps4.subs({sig:-100, h:10}))\n",
    "print(eps3.subs({sig:-100, h:10}))\n",
    "print(eps2.subs({sig:-100e6, h:10}))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALQAAAAPCAYAAABNwOWEAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAHjElEQVRoBdWZ3XEVORBGB5cDMN4IgAzAZAAZwBIBkAEUT/BGQQZABPxkAESwQAawEQDOwHuOrBYaje4dXcreKrpKlqb1qaVWf2rNXF84OTmZ/i958uTJVcqXej6eD3g+pP4W+hEcmMvgb1De0D6OsX9q/Sf5c5bxOWu/9yVANvowk+GI+gflIfoZ+XL/osrj7+cOCSrZnqH/0IA/orM/7NpWrp1W5e8I7iroFxZsloFV4xj9xep54vlZfv5OfYXiGstBqrHRpt957lOHf9GV6spm6F+jC/9CN6FzrSGHNO6iqw/i7/izZtN53eNHFH3+i+LzW/RtbFAnLsQepWf+9Pw5y/js5DfrllsbubqfAQb2dnhAW6c+U9+kdB2vsG6Q5C8Bp30P3Xvq25R3gaX2oFh0QiLZ9xRMHVhUQ7jr4CSOdrRZi5k7nE565vhMw7nSeqhdd/i4jdRvwTnPTBjvxr6nSPa0R9RiLR6WJDEPDx685yqp9f9f6muUmHvYH8aktQ/YdDpjW2KjgmcJfUApsaE95I/jEffbsi2Oo/6M4qa8xq1cNUNL3ruUIgyUoJLS4MyyXAH9aoi7B14Cxwa9QWf2MDOEjub0BcxtGysygjMgbWaf0BkY6zIvbdfYBtAMLsZ13qQshP4HC+UvhXvzAUx94CVaEDSQr2j4SpXIrJK2/n2i6aELsg37w5ghm8yh3x7kVoz3R0rZI9qj/mjrLOOzi9+rXN1jcWaznzhvMGoxUE6WCFJ3NG2z13EuqYsxPp+3mB17sshIgDxEiyyL7h/KjY7vEzqzz8wvnpPQd4uG/e0t4I3WHg6xLcm143okXMgu/oza9KZYTSA7+hPrXatH/RnFOd8qVyW0xP2GU5tIeKClTcI4s9RF68DQdsMVs9+5CHPU2SXNgc4T/LQzoRvhFdlK+Gx/K3ew97JV5mdvHjN8jO/C6I+9683tO+0ExoNhPeQPuGGbmJUsHlhvzxjndO5THZshfxw4Kjv4M+R3nneVq/tMvOkEx0b3MttGv7AnOdww3y0XhECXrv9swAziu+VijlFctjOB9ybxV5Q2a9aBDHhbH9YKbPiqUQe87rbt3njtWt+hSE59mX1s0S/pUU8z+yoQP9CUXt/EuE3+DNvEhslGwphgvIXdG9dZvx7yOOaPwBBsDcWxwnf9if6osbsRR98qV/fCUF0z0EBpeEaOGtO2HUORCL4TStBPLYZnyeXPbM8ttCW+H2ZthhzFMbyItiytBGGO2w6eI3MW0rMW/ZY0vdeECX3Bgjvi2e8N/dFvCR23E49JJJQ2W3GPlV6f+k3+2Ddsk/VIgnh/1+YRpSQQ+nf1h+HDcRQbss2fwFiP4tIY1j/j6l5tqWr7gfAScGxE1dVvgjVjGVg38DVFos6Cy7PvmIVYtCWN18gsG47iGJcEvKS4RV1ee3LXaBXZUnz3ZukY8gC3N9AbcK/Q1yRJH9zoyqGlbRBiH+JQlSnoX/Nn2Ca2IgZmZvfHub/W68kTj/ozMXYojtmu+DV/EnQUF3ZzPePqgtAYlVxeVfH13Yxff2SsGcSApZ+HVkZI6svZmW3Qbbi4FXrjF4SpQIe5He+zXqOzw1VhU5N1BhF7GdxfFCSzWTBJxl/iwZ8wH1DMQAbYD1KlZ2ebP9OoTXD6I/m8RfxO8oM1ru346W4nf1zwBvnd+NTmtvpdA23jz4Kr+zUIgBsgcJjMYD3xjinXmM+IrxxmJcs7+v1AOaRe/NSGXpEI2hnCia3ELNQjhvbinTPZr8bYDJ3BlmQH1F07zTgxQYSmKz1qq4hr4GG2p+ji4PTm2+hPGB206eHxMBVhnLEwW3+lpNhQD/vD2DONT1nYaWPV78Czji5XC6EBaOwKddl42ikw1L1Nn9BLCLOSbX/p2BbkI2C9bJmyJGPjQIzinNZ5XYPrjPGqW/GqnZEsAyJD2++817HnFVaLB9YbRL3E97vC/ejZQ52ku1/RmWvn8yac7RnPI/40pspjsZnteEBn9kWi0w9v0fB/F3/OIz6uadhvsLdYe5eridAADJrBbD8CHdi+J6I6FfBmPzdsERh0Oq7Ee63v5K19+80SgfF5FCdWiXl6h+UUcfpPA7NVK94WvvsnH2jX60hY+n6qp46rWr22zFStaM89KXZou4evKJdoJ3JRexjc895tterPiE3nysXD2DtgEijWOewPY84jPpgdiuOEL1u5ugfAzTX7eJr9CS2KOj+QIgj2n1BSRqYvRJLOggvGILphZTztZJe6CLj4T1xNllFc2HEeJa3ztDn/yzweyh95XamTtuP+pqQPrKTs/xEXcyQEYyWCJC+HZIs997c9bL5uuDe9WyXmOk6T9f+M2nRfF98xzOt17U93iejUu/hz5vHJLq76zTpXuXrh8ePHElTW98TsVbIIbd+7DGR5LXEQz2bZmpRO7H/sIgMIE6c+svQhbQPtB8sseKM4xoZNfbjLOK/RrtDnhj2ifM+A69RP0fdIpV1JZ7aMvdEXSVB++aEtoSMQ+tO1l3F0JxEvyWZ7k/sm9O7RiD/lMIHfaBN7rl+/60PVnR/sqD9DcWTOXfxZ9Zv1rXL1P7MIlvOZ75kqAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle 2.3557046979865772$"
      ],
      "text/plain": [
       "2.3557046979865772"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "7.722e-6/3.278e-6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZYAAABNCAYAAACFdkLOAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAbvklEQVR4Ae2d69XcthGGV99RAbJcQZwOfKnASgexVYHsDpyjf/6nE3cguwI56sBJBZbVQdJBFHWgvA8+DEVwwTu4yyUG52BJgoPBzAtwBjdyH3z48OHkwRFwBByBIyLw448/PpFeLxW/0fnbI+q4R50euGOZXy1qoH8o1990/Of83HXkcIzqqOdb0FJt8X+Kn6yVVTw+E4/fFL/Q+fu1/G4l/xK9725Fub3IKZDp/fxHR3cqPZXiGPUA48kXRyAaxf+UKFi84PNa8ZcS/G6FxxK93bHMqF0B/FeRf6v4bEa2qkgdo6qq+xaU/Rwh1S6/U/y7YrheKrjy/015n8BvKY9bzDdX74e3qOQ1ZBawj1QuPRWmwKoZBs/B2jGag5bTXgiBv6icl2qbPysylcWMA2knXdNRJO3TeIRuykzEN6L/DVrFIqMh8buFMFlvH7FMr06cClNgP0/PUh2lY1Rdle9e4S8l4a9Ryu5o5Rc9zz8pMgphFuK3SDd4ED3OhykxnFQ1YY7e7lgmNAsBSoOkd0MD9JBBwDHKgOJJu0BAbdNmGJ5KoL+3hPqidc7Ixehayb2nNiWGXagpTNLbHcu0JkFP/G302NNy1EflGNVX57egMVPXPxAl7Kv2M6zz9jQWDoepnkkh5mXk0nZUk/LeMtFUvX2NZaSWBSQ9EkYsYV52hLzK247Rx2oXFrQVpl8ItJkXSvP3JwIcl/8R9hj/wXUT0TClhQOaW0/03v9QPhzXT5fX7moljurtI5bxunkuEt9ePIyTY/QRH3qwb2RoWIt7pchIzsNOEVA9UV/BqcTzyZKKHkeE06L9VxOm6O0jloHmIADpfRLx0B4yCFwSo1gWL6dOCqJ/MImwLBFveL9XZBdhGLGUZe/cSiGgOqIt8Xwz4oAtU2Nzn3VGO2w//qsiC/q1hEG93bEMNwPrifhOsH6cLokRvUveep47ZdEvfeE7kg2nwkLwk8i6PY9fuLTp7CQTU7rINjgtNJ1jP6XKwKlauwALwjOlJ4vjuua9krmG/J5bgV+V3V68X8RRPF4rkhd9q3EsY3q7Y6FJZIKA4+HgYWSvevJAZMirTLokRiqLnuVJx906lSjfZ5IRZ8J7E7Sh8DkRnV+tDals2vFfdPweGS8QcBhNWTp/qTIZHfy5UzaL6bwP0rt+qXvUOx2KsfC9aBMnruvFH0JU3jmjXRwKI5bPFXfdPsdAnHm/V293LP1I8oY9gYfCQx6BS2JEj3CKgclLeoFUGRUcyb8VzSg9vkCxg0VEmZ7ruLp3PlhQepO33P+haKMj6o20xPDqmp2W0PUufkOjvL2OJy02vVJeq4f0RvkrbATO+6liTY6lV29fvO9vZLb10B6Ofsp671wEIxkIplMYCey6LiQfoxJ6zhhRtrdiUBkpXG20ovL/oXjpzhGjlTeKo0HYMM0MZjjlTYPKYFSBE2NEhUOz6cpV5YqPtcvaPvPSq7ePWDJNSg2FRk6jYzfYNY1CRrp9JF0YI+bhk7l4lY+zsbQvdf6Oa6UX7THGcmxah3ZBuRgme6h0+TEofdJ6nOjghdEPsuu6O030kenCM/FE1i91POvxb1m+eHcxAD+epb66wfGxe846KjrdJPCmffjKcdT/fyql1KiG9sAifjIq20SLfTHN6n23Lxl3I41N8VSzGLcA+YtgFA0AxrEx5Do3405Pl8g0D0aLdwqK9ELBQ7ww/jgrixhInAHrAkx9LA7Kz0I6Bp91gUa3xQzzGXG8XSMfKC9U/knlsEYCVkNTccjIaAK8twxtGWhD7wsW9lvk9bQgz1tgldXbRyz5qrMenoGWp6o79VIYMZ30ogM1ac/aaTJKGH+mIjD8q/97I/KGH9NaOBLrZPDdKXrYzxUtTafBEQ0uFotHrneM4e3qF/gV+EF+q6c+dpuVL31DB0AFD/5/iehwsnQM6KxkHWGf8HPSVUZ7cZ82VHKEZJ2DYh2bObpdkTartzuWfI2ExqGGaKDlqepO3Rwj4U8PlukFRgrtQNm53VbUFz1f25nVzrPkHGNHr7bp2Yo3RjDLS+k5x5GlJVH0AUOdFm9n4o3DIPSudWxcvo0qg2OL8oBd27jfS3j/i5wY+s0cixUmGegYFJ02FU82IlCE4c754UOf3neH13ymggKKBwKD1vcAzOR4PPILYsSogJ5lN2CIh9a/qL/VQXqy1fwTjsZM5zYFhnEaDKJlpDMkC0Z3SI9B/iM3cVpjvCkfY984zhGek26LH88Q+LzQOWsOGFs6B+8U+wK76Vhv2jRIFtpTcCrxvGR5dERO4msdhpK898zrTO+He5b2SrJZj8MdS38FrMZIDx8GGqPWGO1McYw+zha1ldY3hRHk0v3Q0DP8ViWJLwYDw8S6zmDPWveZhsLADgX40dNlBxkBXdvTbiFx4c9XyjfmMCi/wV9yUCfIjBwY3yS/rnGS6M+UFefdwLs7OBDeWeF+8pWEeK+bx66ps0eUoZiUawRrj+Jb4k37ITEYddEGiQ2uQxkOcu9Mb3cs5zVrc9KbGKfz4m4yZRVGesAxpIxGcN7tBdUGjEgzOiqwDKLnYcYo2k4xu7X6GHljhDHWtIve6SUKEz0GGsPSK4toMLzBEeoY3kqPaUzx/VlxbccG/u8Us6FVfsBY18hMeK2IASY2zlP3kfVfiqwx4djhz04usAh6iiY8MzouWeMyWanDwEfHokFyZdtawULMkdJOagpnet/VpP1EXb+MdL9PpK+RbDFGergxHBgsok2T5DBkVDDni7Es2tNjnpMnV+5ZmngyquAPoTCorxTZfWaGOKFXOgaYkdiYY8BREb4Wbeih21FpDW+l0YNnA4E9vCHThJ/Hogl8e2itfKb7wrmOOBUcBrI3PW6lk4ZTwQFSL+SBFofCGhj4rHUGJity32rAyRIM2/ur4/+e6f3w+DrP1hDDRxgzDPdUdf4uxkgGKOCqIzuhbOSCwW6C7jGNNGe0Ai3GrrvI3/C0E9FgJHl/AWM4uwerPHwbCiPIC3asv5hBPOkc3myNbnr6uu4LjPqQoZsf+k/50T2clBkpeM8J0NsoIJcvrK/oBvz5GnNwJDriILq4MP3Feg3OpB1KPiNDsrbL3PO54TG3rvas0xTZzvS+m5KrMhprFAZWZepPUnc1RjJS71USBjjs4uqUSk94inE+iQ9OiOOoU4l0lEvdWi+L5GwQz74RleU1o2/56W0zwuDtbpwmDpjPqZgjNjqOjPqMj6UnI0HlCyMl3VzSFtFzqPeP7PDFiTxVWTixvtDn6MmzRLZcOSbrzToYYQjmIfTUud0+1DGntzuWVhW3G0MbrBZJ9aeFMaInTGjWIsSfaSAbFYSbfT+RlvWIxqkgH7EvD+m6n+TJ0YrmkdKZfmLai/PRIDp69UzFTXGKGOXu9JaN3JppqNFCFxBEfcCIBXqw430t9DxzLkozLHMyPVW+XLqSZwfDuDHOsznsI4M5WsNtH1JtL0Wi99325d1UCfZgGUg3JfyFhC2GkYwWOGOYvtO5GZbnun4xpks0gl/p2DilmAfHtLrXK74YOGLOydnIImtUyavImswDRYx3X3tq0kWD/uy2Yg2DctcGeMMzFyjnpHJMfhs5BWOodEZbFgxLO4Z00dAOoO/ib/nmHh/HDEk5c5nsgN7qrjbHkuj9cAcVsScRrDEYSHuSbS+ylMaIUQvTMjgXjCHz/YP46z4ysFjPukp7LQbjxPRVqQX8M6Mp3jiuR4prHcBr8TAsdRr0+VX8p4x2oB8LbD7BSecC6yvmVNr3zdGFNR5uSB6cJLTUETKTZviHPzUjLRdER93+V5H6fKfrkD9HqzR4UtZg3ffk3VMyGOJ0z7bJ70nIDWRJ9HbHkiJsD9St95pSrcpeFcVIhgTn8FYiYgRpnDYdNCQ1TgVDFNZXOoTwKhIkF7vMnii2nRfl8sXinGGeU+4zEfMxS0YHGKGXOh8yvHN4QwsOrPcQu8Yax9joxH1FnCjOkhcVuyNG6gRZ0Z1AGxj7TAv8w6fzlQ9DS/0O6feF7q/FVCyuHsx2GFZXF+hCAiR6F3EsNBzF5IHWNY33sY7WC7qQfquKscbQfRBXMT1Y5i0wwpDhLFijGG0vosEIXSSoLIxdcYMnvrQx1jc2Ccgdy2DaLpFf6YxYkqC03lFe5DNXVtoJzggHw0hsrMOAnI2zS4S7rQuzHdi/mkKidxHHIvT+pYYDkOZcDNTEAEQaDAiNiKHx3oaLJrd5X4npoYNAcYzUDljHwKGcTT11yvbLeQj8KvK+aa95nOZTU5e8+4KzwMEwwsl2GpROm2JUg7xHCUzL1hiC3qUcC4aYSOOg8TDkfaEG817HJsRrphHYDfOmubGfk1obw5wa2AQjtYm9dTLmYLIJrTCh189I4Ykiu90w0v/WsXd0ofvtAD3G/aIOO8rN6JP3fNCBziRrU31ys5kgt0lCyTcXWFMiWAfs/ur4v4nepRwL++3HhrptaHFATH/sNSQOca9CXlkux2jjCtAztWoUp/w8l0yJ8a7Q0PpGaU3YvoxDpGwczNh0Io7vbHqutFAX4lf8uRB+1rEotbFjCygSvUs5lsmCRpCgT+Z9JzPYlvDRtuwPwd0xuq1qZJMAo5ZLOhZ2g7FpwDZX/K5zmyZP0Is0bFzITpMlxLd1UXJkzzN3K89d0PvijkUA0TNhF8r7HbcTG9btWMSri+YYXb0KxgXgOVNkWhrjPXcBfryADIXKmdSzFh3TZGxZPspoBTRsffZWHEGmBhclJXoXcyxqHPRODEzbPpnrpTCsa0YrysfcKw2MPGs+1a3sq4P1MmY7vfiQMKQnL0aXHiJTEH3zyro9LYgHuNILbMtFL7DphbZo2C5KAM+w3TNc6Uc0TEGCP3zgSeBzHskmi/vk3t/FGPVy9BubIqD6Zf3ipMjW6ebZ27TQacxxdHOm0KdxdaosAqp7e6+I+58qvlJazkZn889JLOVYMFJsKQyGT0ccBYuMyX5/XUOHcQvbCnWNUyFgIP+Isent6D60DOPZLUIDJH/2U91KLxHgPztITow1C5TNzhelMc/Mg8y7EAGX2YyVQXnBEmz4smxwJDqG8nRk/pp5dHCifPBuphR0zn97hBcGdUQ3duckvUNdz+3FLsJIZXu4IgKq56YTckUxkqIl00U3FSSFb3ex+FnfSiThjA3BHtFxNxsSduspLbEHK2RI9C7iWCRsIpyubcEO4du7fTCIBBb1wjmKKmIYMYhNb0ppGDCcSmNQdX5S+mMdGNZv4mkpQ8GGdfdXA79RTox699Md6AMOCeCRnl0wvIw2ZaQAb/i0DQPYEIw3NLZlN9yIPzy4fAMKXMGNL+8y9235IGvz5XpqmIzRVIZO5wgcAIHmucg8a9dSD6eCfWg/69igFyYQsup8jl2yrHZM9H4YGWLAzVgZ4dCRedG3QwS6h2Glx97+/3EcEEYNp/JG94Ijiby6RpZhW9egKinw5bhFsN574+AmFBIWKkXHqKod0LFdkSfpiQM15zqKt+ihIU8ynaZ0+AbekSc9kt8Vk6B7jGZIY7oLx0fl80dS6GeNbW6vcQlGyHBSuR/Cif84AjeEgNrtgxniYvfCM6J82LrJQfR0xM0+tPPRKTzpvj177XuDO3IjT+zDi3YmpTd/xqbzWXapzad1nuiNY0H5rlFv0Q+fKj8Gijfs+3i0DSigIQC0fGH2pNjnoFizyQEJCPDYIoQpOjGG/1Tngpe3t5yDTNIJnW34GdL4ibrSEGwKsLnXcwIPwtBCudEMNWIwI4D7c0XqAYfI1Jj9nawuJ4UlGAXGKmvOAzpJGCdyBHaGAM9jeEbU3pvlgSkyij5n705KD+vQOiYdzCk8RXNmn7r5xBcbPMcudVlwneh9l6OYmfal6NvOw7Kblw2OQ8KbsaXnDIA4pOKf6hZvjCX/h/Gd4lQDbjLbMaeP3WuO4g8dsescqcyT7k91TpDngjnQ9nRil85ohmRm5BcckI7gj4Ohx0I9gJM5ni7voeuh8oby+T1HoAoE9Fy9v6aiKp9nlNi1T5uKhd4lHAs93pzho1fcNqxdY/smamcG74eWtu/iuR3DpcrBAEKfnb7RfXoKLFjj2eH/VHFOWNoQutNQbDQIlSlZcn9kNUkm5UUe+OC8z0LkzX3oknUuiHWfOiCAC9jZewXcYxsqGyWYUsvyV3ouLMUox8vTHIGjIRA61HtQimc8ymE7RROxdN/sQ5K+8CLRu4RjYSHdpkeCTLo2J9HeSojhazsak9963J9aQgQE2kZxpeFQWKQe+lQ3NIxYMKD00tvlK2k0mCNLQOrLFeXEsFNuCLFsrs1xfqU00zFSzTqgA+tUjVMgt66ZyqJswteK3yoN59EO0PykdKN7rvNHbQKdc52rlw5ZczkLoyaXnzgCjsA1EKDzyAxFEqL9sGc5uVfi4uFaJhIQA44xN+eCUUbgPynNPCbFYMCM5sQ9RUYexT7VLV7wYyMC5SBTs/1X11sFjPovKgtninN8pYgTDVNy8VqHZUF8wfdPyk0ZNBDDFIceHJaOzI9yj2kuu49z49qcBuk0MhwQdUFAXuRc4/gCI/9xBByB/SGgZxv7yjNOJ7O9VstLs2Yrigu+2rEgkQTEMGUXnkxi0eSmanoXo6LSgzyNN0fRY0gxwlM/fNfObuezgY5y5kZGuTQrZ9ZxoIyGj2gG60D3cTDmZJp8C05mY7SgjMNkEe480O3wSmk2gmynzzoXD0anTPXa7MCs/EPE4s0/X9L5YIaAadJ3us5Ndw+xqfUeuBF285yo7uhwbx0SvYs4lq0lnsifzQA4oqkfvsuxtaGhgZSjqT3NMZrQAvQw09EJbVLnwaHriKEmljDSOCxGpJsYDfHFMPLCLS/n2rSuTj2MIDBpGn2ER/c2dUHcc0j0PpJj4UHj5T9bi+j98N2E2mGKqHiQbBgbnN8TxSWfQS8u0wqGm2C0Qp69ZcWB0MlpjxLpsKyedhRPRisnHVePfOAzEijrxQiN3/6IAHVMsA7Y/dWK304bWsEpn1X8S9ilRO/DOBaB03wKJg/fpFTrFRhIkzJNJZKMGJVNephTZShAtylGBeS7OgvVM9vcMcisvzVB6WfTwc3NeSfPRd6dYpvHYQK15KUDRGg7x/sU/+1DwDpc9pz00e0mvZBdSvS+2412+xDEehnJsG4fou1GCsdovCow/GxOKW5cxJPeJaPdSxh7HCHrlsX1GIfwZikeRcntOblZRWYKnuh9mBHLTBD6yG2/t4HUR1dzumM0XvuMVtipx5EFdnbjsK6SfG1a10sCI97sqDc6He7hCCiTd5TWfGGbEQvTeYzA6GzxXOBs2Gm0ekpPfI4YrFNaGz6J3u5Y0qZtjcFASu/6FQg4RgPtQAa33Snho5+NE9A532lLPqo6wOrsVuQNz7PdkkrDCbCu02yxVxqbB57oOPsL28qDHp8rEpot6Ur/imvFYrseKeBAwerfOmAHUm1QlURvdywpVmY0mW7wkEfAMcrj0k3l7wq6636/ioj3kZJvy3UzDlxj0M8W0qMTwKmwS8zqBzacJ1NZkZapOoK1c5zd+/uk5hdHReBemydpZkQ495AiYJ3SLmYp1fGuEr3vjqffKo2sMfiD0w+jY9SPzalloA2nNjVbd2lbcz6hE/KLL/kYfTC91Q1hR6QScVztgHPo0jP6CNuUdWTUwVoAcnUDU15M573t3IAnIyEPeQTMWefqP5/jGKmJ3u5YWpWqh+i9XercgLIkPwoBx2hSM8CoNG0pk2NJ2xraCfatykhGQaonHBHldJ3Ad7pnoxFEwymxGcCmvUgjQJNsEBAN/OCbpOvagxAQPmBDJFTjWHJ6391j4L8tBKxBLHn4W2wOfeoYDVcv+JiByVEafuGeHkwW2NvGPpcHmu7U2klpZsy6IwucDfe7ToD1mcEXHiPPnFMiL1Nr3bIoysPHqcVNdgTuGGCzlY3eD3cs7LVE46EBKAPrWnLsuVzHaLh2GAV0Rwrk+EKRh68x9jrnkyyMRnA23D8Lkebl2Y004ff0MiyuBweg/OzqYloLp9B1Tjln0eeUePk45Bcfzmf930hHviNe2hRn0nE4oqIdnc70vusQ+OXHf2LMPuQOUEDAjJhjlGkQMro4DqamcDAh6JyRBQb72X1KGE3QecFQE1ns705HGSnbe7Pf1VP6exGZow/0SsPow9tGJtkvbMfycDrdemR9pXF+OreADq/iBX/UR9kePiJgn+rJYfeR6nhnZ3r7iOW8kq1RmBc+p/AUx2ikDcjo8p0tFsptpMGuma91HUYRZNd56NnqyE4vG7kk23h1DydhPMiWC7zhP+sL2+KL48HxsT256yBwIOwy6wac21PRP1FstlF3iSq+to6BdbxqgeJM7wcfPvjfkHdrXw9NAEVH/yvdLjjx2jHqAWZhsvDEeeBEGAk0Uyk6532InPFfWFIzUsLpBSemI4aBKbqm3MXMK84Y6wqHzRfWu876sMjk9L47rLbrFLOeJI3EQx4BxyiPy9JUmzZrRgJ6YJmmel3SSIkXbRonxv9x2PQb6yzvFD0sREBYMsoD22YBeyGrm8rWp7c7lnw12t7/sZ06+dx1pDpGBetZDyiOmilGtgNjpAjPFZkmKxl4Z4V2zdEiZVbTwy4JZouX2QqbJm7dOvRpVu+Hh1Z5uXLs6GHOm0XM7i6a5VyPldMxKl+fjFp4UDH0OJo3pQ2++H1SXmznKASeRhRsc0MtoGT19hFLpvr18NHroAdn3jhDVXeSY1S+/iOmLO4zUiHa9Fj5wpxjaQSCrVAd2ki+NP+98svq7Y6lv7r4PMYjNRTb8dBPWe8dx6h83TP1xVQY75yEdazyRTjHkghEG0GdVeVUhvR2x9Lfwmy7pQ31+inrveMYFa57PawYJxxKs4hfuAhnVx4Bm9mobRqsV293LD2NTA+4TYexBdRDBgHHKANKgSThmmw5LsDSWWyLAJ1PdoNVNWKRzr16u2MZbnBhWkINxjzzMHWddx2jOuvdtRYCsg1MlROr2uQzprc7loHHQ+DZZzS+HyCr+pZjVHX1u/L3myzAgQ5WTYHNJYSs3u5Y7sEZ+sW58GVZFuc85BFwjPK4eOqBEYg2ofhLrHuHbIre7ljGa9E8snno8Rz1UThG9dW5a3z/CR5wqG2jha079+rtjmXk8ZB35n0WAPzBRy15sByjPC6eengE6Gz+rPZf27bwUb3dsUxo+2o4TPXgYHzU0oOXY9QDjCcfEgG1d77MwfR4b6/9iIpP1dsdy/Ta5380GLV8Nj1LdZSOUXVVXp/CsgE4FL6KwP/k0OGsIszR2x3LxCYhUNmjTnw5MUt1ZI5RdVVeq8K/SHH+yK2qLcbSebLe7lhmPBpqSPx/xWc62uLVjNx1kDpGddRzrVqqffNOGzH5Q7aj4zFXb3cs81sEDYo/SWI47CGPgGOUx8VTbx8BZiy+0fNfzRRYrLJZertjmdnQ1aD4+iyG8/HMrNWQO0bVVHVVisbOJOsqVf3nyhK9/w8i2i+cVxAiAwAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle - 5 k \\sigma_{s} \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(k \\sigma_{s}^{2}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)$"
      ],
      "text/plain": [
       "        ⎛      ⎛                  -b₂ ⎞     ⎞\n",
       "        ⎜      ⎜                  ────⎟     ⎟\n",
       "        ⎜      ⎜                   2  ⎟     ⎟\n",
       "        ⎜      ⎜    3/4    ⎛    2⎞    ⎟     ⎟\n",
       "        ⎜      ⎜√2⋅3   ⋅b₁⋅⎝k⋅σₛ ⎠    ⎟     ⎟\n",
       "-5⋅k⋅σₛ⋅⎜a₁⋅cos⎜──────────────────────⎟ + c₁⎟\n",
       "        ⎜      ⎜          ____        ⎟     ⎟\n",
       "        ⎝      ⎝      6⋅╲╱ a₂ ⋅h      ⎠     ⎠"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps5 = -5*k*sig*(a1*cos((3**(Rational(3,4))*b1*(k*sig**2)**(-b2/2))/(3*h*sqrt(2*a2)))+c1)\n",
    "latex(eps5)\n",
    "eps5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - \\frac{\\sigma_{s} \\left(1 - \\nu\\right) \\left(a_{1} \\cos{\\left(\\frac{\\sqrt{2} \\cdot 3^{\\frac{3}{4}} b_{1} \\left(\\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}\\right)^{- \\frac{b_{2}}{2}}}{6 \\sqrt{a_{2}} h} \\right)} + c_{1}\\right)}{E}$"
      ],
      "text/plain": [
       "            ⎛      ⎛                        -b₂ ⎞     ⎞ \n",
       "            ⎜      ⎜                        ────⎟     ⎟ \n",
       "            ⎜      ⎜                         2  ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎛  2        ⎞    ⎟     ⎟ \n",
       "            ⎜      ⎜    3/4    ⎜σₛ ⋅(1 - ν)⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜√2⋅3   ⋅b₁⋅⎜───────────⎟    ⎟     ⎟ \n",
       "            ⎜      ⎜           ⎝    5⋅E    ⎠    ⎟     ⎟ \n",
       "-σₛ⋅(1 - ν)⋅⎜a₁⋅cos⎜────────────────────────────⎟ + c₁⎟ \n",
       "            ⎜      ⎜             ____           ⎟     ⎟ \n",
       "            ⎝      ⎝         6⋅╲╱ a₂ ⋅h         ⎠     ⎠ \n",
       "────────────────────────────────────────────────────────\n",
       "                           E                            "
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps6 = eps5.subs(k,(1-nu)/(5*E))\n",
    "eps6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.000999668323213898\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps7=eps6.subs({nu:0.23, a1:0.298, b1:2.691, c1:0.702, E:70e9,a2:5.720e-9, b2: 1.555, h:10, sig:-100e6})\n",
    "print(simplify(N(eps7)))\n",
    "simplify(N(eps7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAMoAAAAOCAYAAABuHIMKAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAGo0lEQVRoBbWa0XEUORCGlysHYEwEBxmAyQBnAHcRABlA8eY3CjIwRMBBBuYiAJwBZGDOGfi+T6hVmtmZnR7X0lVaaVp//5Jaakkz9q3r6+tNyOnp6ZtaviS/R3qD7kfUL+VZ+9+AO+v6dkT5KW1cdbpWRJ/CZnESgw2/RTsf0F3EQ58vYak/BP+K5BzcIfn8Ef1n8oGgu4vieVWK89k5G2Ar7mXFHZP/JL1EP+hjlk+eLKdYBfx9so+kB5S35qbyLY6lcq3xUXa+d3LeikCho9/oxGvyT11n1J2gWwyWrP0+cXA5OPt4Rvlt7bcT8i/JCWn9zmKzuNqWC/Oc9By7sjjJXQz3yd1omvCcwoJzLLFgij3Pchp8ZW5UUnbsBkXDUn6GzoXxhHLMYwTPE/RFqDOwX5Cc2+h3ik8CbNZwvsfEwDRAnZvb2F+RN+E53bZG4Bd9VDlTayPD+UcF6eBDyPuJcDA+9xEpfEuwS9nvG0dHnIQjeEuQ2DHK7pJfSbGDqlay2CxOThfwZ9rsd3AnvQWooCqLWHj0o5M7lqcoPGV6EfsMm8ed8p9a7rEGhfZNsNE3zq99CsnyiU9x0s4VyaA1mD9EQxN5um24sj5Kz2OGswQKHXe3GRzDdTBfyB9B5OTvkqz9vnEukqlF6Vh0aC9ZbAqHT8S5Qw4CEr279Enf8Aqsp1Db+XuOibJjdLGbitBOK4eO/BHpP+rGc2hwuzl6OihZPrFZTrEZWdN21kepeaydW+Q8qEAH/m5iROF469tpM4HL2u8NxwTHLv5zoj+X6sB4BbogxSLZicUkgm4nTk6w7trumOEjHmcliz2H4QWc5u7Ewe0OftazU+f4b490Lg6lx4rTD8FVAN1P8c0KPk1TnF0bO4sr2170EXxlTDSamUf7tsh50JHuGszRXGXW/jfgXKR2a6pvvgQrpQ5cCgvOoGp2FjoZcKL3NBFv/jfJ4HRnmnrxTmHh8hrnhuSC9xTwtJLzvOopTgv1bkIGlO9LbdOjPHdC2acN9Qb9lqCf5BNI3Y04txqZUSy0vegj7FPzHc2DX+T06nVUDaZ2nIjIiNDg7vOs/b5x9sFFFVeHvk9lEYzqsthFHI7t/XHMs1+Q3pK8ixsosbNvKKexDgC8izDeuVz4x6TJxYxevKeFL+a2Le4raadoA0C/Da6NGt2EL+zIJzmtz0i2bXAZHy3OY9+nJU4DJSOxm2awU5is/VpceUllkO5+RXQ2hQj6CHTrstgsTk4Xadu9VSC+UL9H3weI+hQWuwgyT5JyxSH/jr6NUbIQ9J5qBqmLxxfmb5SDI2Dj3Jf4d9qNK9DdhE+aWc5xG3PP2ba78e3y0Zp53CxxGij9YhqPIU6BcucfV9bnrP2+cQ7OgPiT5H3eu707sLuaHyGUeOdIYzOcFTPgL639+vGrlUHiSRDtWmx98aHKGOsHCD8GeEL9IJ3wHNccT6px8AVPyal3F9Uns1gwvr941WiflYvxxE+GT7M1nBPNTKrm2kaf8hG4NWtjkfNAQpKdnZqE0E1Nchlg1n7fuNI4P/KSDSYdXbzMDvqdxSZxctv2nBiwIVmsgW7gN6Evn0junN9JnioGwwZduV6SX/jciVcvcQ0bdWDLl0Dygb+sR7ear9rNcka7S/nKttf4KLs2Fjnj6uUR309sjC1OFOt3SdZ+37i5Prmbu2vuWshhm8WOcS7+wyCZyPsgXcTSV7kOp/qMTnsDpMxHxXoaec3a1QcgvwTcY0r3yFuQUL5bkxyr+GTFdpbT+ozAkW67YlM+2tH2YB6znBEo3i8lGMsDFN5Zr8YVo+es/V5x9OsxafA3Ap4NeHfHwYtqFpvFwR/XvJErNvrMU7rfXBax4PWxdlMblm24oApnYHn2tBnPTcxjax+M/nhIPvAJOhf6z7V82GyWOMVkZE3bgSXP+Ci1NrKcJVAA+0Kqw3RcEcpOzF+k8lKkUh3pmuTu04TnrP1ecXRAh43ffbx2+Yl0fCXJYlM4+F2InloGQRHKWz6zYgXW95Gt9wvsvd74ibg/pVz0fv9vQr3zZx8cfwkgcsfjBuXc+a8fkdQ1HOUUH7jNCk7hGUm3DVnWR6l5rJ1b5Oz/10sHvyJdVuOH5K9xymDB8exdeetlEH3Wft+4tlDpl9wutLab8twEfQqbxUlcsbareDXa8lmp4SeDBePu7zz0G8DkmMD6HuIkh7g4Bv8UCcZNTc4p8bbgCVgkwydwJWcJUsw86fSTwe6a+gJP++qWbRs720/5CFxqvjOc/wNDeIVQYIRoywAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle 0.000999668323213898$"
      ],
      "text/plain": [
       "0.000999668323213898"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "0.000999668323213898"
   ]
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Python/Equations_symbolic2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Putting equations together\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *\n",
    "init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "alp, sig, nu, E, r0, h, lam, a1, b1, c1, a2, b2, Ud,k  =symbols('alpha sigma_s nu E r_0 h lambda a_1 b_1 c_1 a_2 b_2 U_D k')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAGYAAAAsCAYAAACXHM1oAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFU0lEQVR4Ae2b7VHcMBCGDUMBJFSQSwchVADpAEgFCR2EyS/4x5AOgAoypAOgAj46CKkgzHVA3kdIimTLdwx3nL03tzNC8kqy93v3ZFM9Pj5WltrBwcHAEr1ttI7jY7kyBIeHh99E7gdDJI8ideD5Ka5ZQqMWQExsi84N9fsW6IVG0YoRnautazwEl4JwGNq9+l8pnrEJxYjwVdF6pX69zkDfrj2tZ6LrQe2jGsp5I3xDMcJXwt+q26zPrzBpAI5F44kBOhE0CtiBVo2fE3rhC/722BPASo7ZFZOngeh56j1f8EdUiNB7xYjgLVF7HymezwH87aasNUKZBIFbAX/V3qudCHcHog28ttnHzTPN+z2nWpO5atu9CnjCwmUBX+meKI3nDtR4RlYY6Pqr8DvqP6nvM8AfNMaoED1GxFO+/dbkhfp9tR8awyhJF8YrejWqowi6Jrn98QiESCPO8jCSNRXJS5Wi7S6BQlcDdF+esamGMVw3FjwpbaRRFfZ0gYI/J+Pw8NRjqA6wumidGg/VboRHQQgXpUStag6BXKl90TiWfBq/FW6sp2nNc4BnUOG0AV4DRLq5EA3Qyl4LRQP8QWsEpxgxAfFMHMWZ/wPiH2UfsKa1w6eh+0sYKdXh08wJKDl9ZvJ4NyQEQEN9zXfhMbRWWjQHzxgW/XOB0DhtL4TGoseQGy4LzEEsDBPCUEJdccTwUpgivLUKRHPTBDym7i2UqQg7yzn1h3p++/DbqGF8KyIOBmijrID561RxGgcNZ0LxzH9WX8K7ae1FyRQXQ7UHXccw6Bbkf1Awz2+A9oGHjoswKRxGgbe805j7WwD4yML1ckJ8McF6rsg1deGFG4XeLfWCQVhFa9U8YZMCg+KC/IUSRwH3D0ZQX5flF92TvMKv7uIRSH1zj67xmCzCLHviSOiNklKMEqoAZ7G6xhodaIw14hVBOJVwCJCzIeJwm7Wy5ljz3Jvc4H4la9wGd5rYaJl0+YU53Qcv5CwNpWRMtuztE5pwGr0ewkLy34Mxz1wIMZWuXQWmfjWZQ1ABECr7gkWv6XqcteJJJFw8h73jBAnBrC0BRQn0kCOPdK82YyjtfTWc6MA4MeZQNN0KB52kAyJFHTBuDCvCTA8xRRQKJKcQGoN3/WwhNhKpecLsa1RD8RldDbwcCO38mI+wHEezGWD9zopECOGGUNhaJCQkYU2l6i9ZYnZIBMm8BU5m7THklQc1kh0wriJ7WqW/UiRKJeRayx+Rh/pAvBA1+CHeyO8ux9Q3vNa1CIinBi94BvmM2N1g4gX36ssWcmex+Jmpx0wqDW9hWxMqeFIyprJfPBA9+FFfjACmFDMViRi5yayTvxGxdE/mQjHd66BIwZK+b7LxmUyR/PlFLnJMT3W7CGULxfRUAj0la+ExC8X0VAI9JWumRzLTloF+NfMKmSOacLzOi7f06J+j94EaZ3M3Wm/mOGcuqjIJnJL/Tn3x/X1QoCXFmM8xEjYvmYBRrw84PC2eSbmdPfxjXjGSaQhP2avZgqxHfdNQWN4tah4U4zxGnpN5jA9fTroak3ey+W7FPv7p86AYPhDJhO7DW1oEVMKl3yqMl0zHK6xXZSG/8EEiL9EAKjHw2Tt0JiyBacVI0CG/xA81pCA86Fy9qWRfNxrrocx5TBqm/Lge2vAiU2BdMY384qUfvzqRolBK+HDRjHLMKkYCD/mlUSZrLg1jKGWSj0A6UaZZxUhaIb9kYSuVohQ00DWfzWYVWrqmr2PLitlGqBJ6sQwWHo/in7HaPq9le2/B1FmZhE2+OFPDE8gvQP2/EFjDoSZ96/mZ5noN/wAbqvL0EA3NUQAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\alpha \\sigma_{s} \\left(\\nu - 1\\right)}{E}$"
      ],
      "text/plain": [
       "α⋅σₛ⋅(ν - 1)\n",
       "────────────\n",
       "     E      "
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_ = alp*(sig*(nu-1))/E\n",
    "eps_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - a_{1} + \\frac{a_{1}}{\\cosh{\\left(\\frac{b_{1} r_{0}}{h} \\right)}} + 1$"
      ],
      "text/plain": [
       "           a₁        \n",
       "-a₁ + ─────────── + 1\n",
       "          ⎛b₁⋅r₀⎞    \n",
       "      cosh⎜─────⎟    \n",
       "          ⎝  h  ⎠    "
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alp_= a1/cosh(b1*r0/h)+(1-a1)\n",
    "alp_"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "from Pourmoghaddam2019a - \"Relationship between strain energy and fracture pattern morphology of thermally tempered glass for the prediction of the 2D macro-scale fragmentation of glass\" figure 11 we find the relation between Elastic strain energy density, $U_D$, and fragment size parameter, $\\delta=2r_0$\n",
    "\n",
    "<img src=\"Fig11.png\" alt=\"Drawing\" style=\"width: 300px;\"/>\n",
    "\n",
    "From the image we find $\\displaystyle U_D = 122100\\frac{1}{2r_0}\\quad $ or $\\quad r_0=61050\\frac{1}{U_D}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAB4AAAAoCAYAAADpE0oSAAAACXBIWXMAAA7EAAAOxAGVKw4bAAADLUlEQVRYCe2Y3VEbMRDH7UwKSKAD0wGEDqADCBWEdBAmT/ZbhnQAVECcDkIHBDqADpJxB87/p9PKp73T+c7mLeyMrNVqv/W15/FyuRx1wWw2m2j+Qm2h9kftp9qJ6N/VbwzjLsNSfiTNc7UD4c9YUf9LHfT3wnFmI3hbkpLSd5rD6IXwYDTygj/XjUber3GeDAGf6jwVafVbNCyWSzWM/1ixB4xoSXcdLmXksxGEXwl/UNszmu/feEJt/FH4Xd1r4ThCRKS7DueawyEDnJ6Itm8E37cajgYw8ugEcGak+TtHJ9rfjtY57Eo1gvdO+lTj4IyMn4CrZ72vHR+OQPeOJ7ZSxAuUqpHWAFJyLoSxRXaI0Wp29Ssa6cWpgxW1iRWPkxSQ6hs1ot5Vu1XDIdYPGuufRaQxjrGxToXDWwbO8Uu06XQ6UZubLuH70Gzs+2LEZVebM7VIueEMWGfugNbI120uU7Ku58yyNPQJZDSd7USMyItE7JX2Gbfu6j6C2/K8Gt42g73lxzpr3ZVAb1XDGF939bB8bcH9/x2ncFfHS57njreUpy0UdOrnmkuPvHBKng9q3Ms8ibeibVTmZrtaSjD+Re1YuC9vRA5lD/O7mq+/RGFuyI9/nY4QLhmNiqkctzKKHr+5SHVrpDBH2JFjrW+sMfTpk2EpC9FKyJeuSY94WNtGnZUYBiDJsGSOo1xXxJS3RccG2M1STWW4UFRZAeeU8Q3V5ZhjLw/tOJFCjpH/NPGSO57AWM6wTGw4eo6f7QHTS+2VBRQMRwF15TRKEMd8gY8Mhil1meezJauzIv1BffriRMbW+JCBwIr1apT/orArI+yRxjLIIJuRDz/q7QRmOBDElKUjcVUI0XTtaNJc2nhPmuPGS2CGQwqlmDVpgOhzEYuXhuZJM7KNiKMyLp2/EQ9dMCxBUki0XJkJUBiNflO/LtrsYz0pqRCykWXTNtdIill8PrBJF7sSD5805gtxHbSuL0KSt4fH7omgKxmOTMV0Bu7yDxGVZG+YkwNZxjLDZb3lGSlsXV/RWXP2RuvTmT2LZfXtM1LOE3mmRjrr7zJ/S/Fpe+UjFS3APzgpYCj8PgmMAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle \\frac{a_{2}}{U_{D}}$"
      ],
      "text/plain": [
       " a₂\n",
       "───\n",
       "U_D"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r0_ = a2*1/Ud\n",
    "r0_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}{5 E}$"
      ],
      "text/plain": [
       "  2        \n",
       "σₛ ⋅(1 - ν)\n",
       "───────────\n",
       "    5⋅E    "
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ud_ = (1-nu)/(5*E)*sig**2\n",
    "Ud_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{5 E a_{2}}{\\sigma_{s}^{2} \\left(1 - \\nu\\right)}$"
      ],
      "text/plain": [
       "   5⋅E⋅a₂  \n",
       "───────────\n",
       "  2        \n",
       "σₛ ⋅(1 - ν)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r0_ = r0_.subs(Ud,Ud_)\n",
    "r0_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "454545454545.455*a_2/sigma_s**2\n"
     ]
    }
   ],
   "source": [
    "r0_num = r0_.subs({E:70e9, nu:0.23})\n",
    "print(r0_num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\frac{\\sigma_{s} \\left(\\nu - 1\\right) \\left(- a_{1} + \\frac{a_{1}}{\\cosh{\\left(\\frac{5 E a_{2} b_{1}}{h \\sigma_{s}^{2} \\left(1 - \\nu\\right)} \\right)}} + 1\\right)}{E}\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWUAAABhCAYAAAAOY7AZAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAXGklEQVR4Ae2dW7LctBaGO7vyfGqTjIAwAyAjIMwAyAgCMyCVJ3ijYAYhI0jIDAIjIMkMgBEAu87zqcr5P7WWI9/a17Zl91KV27auS7+kX0vLsvvWu3fvDu62g8D333//RtI+1vnX7UjtkjoC+0dAY/KeavlKxye6vhlb46uxCT3d8giooZ+q1D+dkJfH3kt0BLoQ0Lj8U3Fe6njWFfdUuJPyKXQyClODfyFxvtLxKCOxXBRHwBFIENA4fazbBzp/nXgPunRSHgTXOpHVwNcqmdkXs8XoZdE60nupjsDFIfClavxUY/XemJo7KY9Bbfk0EDJmi5+XL9pLdAQcgSEIaJzyvAczBubGwc5JeTBkyyZQA3+sEjFdsCxy5wg4AttAwMwYjN1Bzkl5EFyrREZLfhtn31UE8EIdAUdgGAIarzz0Q2P+cVjKw8FJeShiC8ZXwzLLoim7lrwg7l6UIzATAozbexrH3w7Jz0l5CFrLx32iIn0L3PK4e4mOwGQERMZvlQnaMuO4t3NS7g3VshHVoGjIHKMeFiwrrZfmCDgCLQgwfq/jqrclStnbSbmMR053Nrv6joucWsVlcQQGICAyZhcGzsbz8e7Er5PyCXDWClJDsi8Ze/KvuvZ9yWs1hJfrCMyDAMT8scYyK99O56TcCdEqEXhzD+emiyMO/usIbBkBG8cP+1TCSbkPSsvH4Y0gnH906IiD/zoCm0VAGrKN416vXjspZ9bU0XTxQGKx68JNF5m1j4vjCIxEAGLmgV+nCcNJeSTCZ0xmpgt7QHDGojxrR8ARWAiBV7GcThOGk/JCLTKgmM9jXGvEAUk9qiPgCGSKgJkwWAWfdE7KJ+FZJTA0WmKHWkUIL9QRcATmQ0DjmRdJcG6+OOKwjV813D1JynY43pt35wg4AvtCIBCzxvlJbdk15bwa3WZRJ+W82sWlcQTmQOB1zMTGeWOeTsqNsKzmafZkW+qsJogX7Ag4ArMjwP9r4u4fT82/TsrNuKzl+2ks+Pe1BPByHQFH4GwImKbs5ouzQTx/xtiUcW6+OOLgv47AnhCwcc1zo1bnmnIrNKsEWGNZ460ihBfqCDgC8yOgB3zFy2DxoX5jIU7KjbAs75k2Utp4y0viJToCjsAZETCFy1bFtaKclGuQrOZhT2St0VYTxAt2BByBsyFg2rKT8tkgni9jayRrtPly9pwcAUcgFwRM6fqoTaDbbQFL+LNk12FCLlHkWcqYqR53o3D/nEVIz3RzCKhf8YyBP95kKxXX9JGnexgzqselOhvfpoTVcFjNfKGOxZ8J2pK9JtjGPAb/OWJD/ayRXFNuAOfSvCIhQ8aQMP8+w7cTGDM2qHXpboMI2Phmkm10q5CyOhn/qnFX5818CU2y8s8Bf+iogSm/8LERnanXWGf5+qAbi+C+0qEh888zb5Nq3ejeBnXw1j0KwSsd1n+S6H55DgSEdSsXDCjvTlvcxc0XsfM80fmTNqFy8Y+yPpM8ECUvdpg2WxNRcX/S8UbH2L9wam2kWmHucQkI8EF0e8OT+vLCgX1pjPuD+horTfpNa78knrvpCAhrJr1eXNBR2t8xvHUSXZyUJRAagP09Sof86warIdBKwr+A6LqPuYV6Ub9vJkhOmbt3whOSQcvzP4attLYwsQGbPm+BoH+xMJ3RmoMWrXMlB79tQkA4je5z4K08h3BBkwj4dY7vNcwXX6mCuxyIsV7UzwZVW8M0+Y9J05TPVvyo76XVuVfbRAK4sci6RyOGUCBp+lcRZnH83AuBnPpc68p4UVJWZ7KO1QvBjUYKA2eC7La8mZCFJ90BAmhljzVmMGNgnnisIzVn6NbdBhGwZ0atCsnttFLqAERk+c1fEjUl+llxpizN6Wglu5jug4uETdl0QMqhExZO93TOL3XOvWNSP2QcuhqwmfOmqPRCF8LUBj1lMynwAPYL+f+0kAheTAUBYU8/ahwrlah+uzMECk1ZnYAl0l+xfpAnB4OUjsFDuU8UZwohK4vwsOwPLqoudsLP5M9k0PSVNAg7fRJdzSKXe+oHyQ111HtxJ9xZvbD16kddo5lBxME2rutVZFochI0WqPZhFwDPOpjQab8pu382isLmxIZTT7qgKcfB95tiPtJ1sU1N1zQ2+yTnIkMGuanvTYJBELiShqDy6Wyk3cIDQuo3hcxO4aOs53PCFTl/0QEZpw+VuK79m3aMzyrqG11nv3tGcu7aqQ0Ylxy+otlOSxfjm/Gk46Yqupkv0EIZhAUhx4jpQK2mHXMPydeESDJi2V8jA/k90YFJo1UeKqg4TCyc+zrMIXTqOR0yjtGUTYb/2UXXeYY60+7g9aJSFpNjqS+oLFZSNmn2xljpmEgtXVoMfeGg8KbV11v5s1JrdQp/1xroAbtHQO1/q62SCjtLn2srb6D/f7riGyljr20aHAzEViLsynxEOIO3qiWzPIMESjbmat5qiBv55aC9dU08VdGr99YmVf/a/Qx1Rust7atWnmDNpFL6N235M3lBloOWyIrf1K8OMR+2xI3S8pSudVBKzuyc5IUo5lx1ZlfHKQIJH1ZsrNQZx5Oc8jhLn5sk1PvE/7XLtrreVoBpdSUyjAkf6tzkH4KVFk2LB0MA+Y/uS9pViFT+geAZ9DWntDUykB+TAlryh7qe3Fi1Qs/jQT2KJcqAIqgfaRdxEW/Kq64UIOqDwlvbfREBd1SIsIRwnJBPtylK12/C6jMdjIW9OpS2k+5KoUYgdg4JBAyECGE3aqgKZ+bn9U40ndc6IPAuRxk2CVTj2hI3kIHyRSPjDRoeMG6pkQB9zOrC8O9stCpwE++rD1UxG7wlT9pAR1t7TSz2MpILPxsnPsmdaHLhxJih72GCvGh3JTAgPDqMkeJBfgxEZndsrm2ESBye+GL6wA580gaoODgG+/1wVf8J9mS8lRca+H2dIeQxBFfPfTkfTCilpf9yRfcvSbjSrrRHQbrysz2xTLI42mBr+B8lz+BX2DGm7ug8dHtkBtIvL0Lsa6womMgu1pn9EkKFYG2A3tV9l4YalhuKB4Ck7UOgkFUb4J8qDJJg+fyD8mubDBS8nJMcTE7XOpAPx/ctkPN3nZvsoQxEJpWhbo36sgXxmeqB3Z42f66DyZH2xI97dyMQEH70Gfp6Ds85RtRgnSTCjQf6jLEHOrJaXUieoVzQBCL9Atc63gMpqzAiNBrHQ/LKj+JD3mjHH8RrhMXc0ERSRWrF5aHSQQf7KyG2wuk+y84rufqsAEI9FDdMajqP0S7/iWBYoxXYnOtCctLuTfVr8juXGHvNl4kZra918O214jPU65HygFNaPwQ/QxmDs1BbzjEuOs2TV4MlOyZA4w2aYyQgZrS+sxqdtfcEcCxuM7+sHqjfFIfGegkOstolYWlMXKtufKPipJLS1cjko8MmenaqhOuudHOHq1y0Vj5by3OmszuVg8LGB5dYdc7pcuhz9A2cKWHHu+Q3aMrJfd9LiIcOgw0Sx1K+pPkeveu/isfyhAeEdLIxGmU90wx8qI/EoE5jJxwjKGu0DGr1XoRYP+rGQKGeLM0ZqKOIR+n6TuLvhdjOFePixQziYsrDlERW4IUGWXIKYyxiakofyN/XPUT6QSnyyBvaSge28V5jfGQx1WQ/yIM6zdZPqEe1kBXuTemy8V4TYRQpq3JTH1ywDGB5gv1yLw6SmrK8sZmzc3mzBmBqcybQdOCvIcZWynwiQaf0haKewr2LWH9XZPaPlyZH3U9dsaUyoHAsqkBJ/pc6+FTprpQ34WhKl433Ame7GEXKlnjsWUCzNOFV3a91TCX4sWLMlo56KDPq0zr79SiMb2bgrNGOd/67KQTUB1hJsIqcRStTPvQHTIU8w2kiRhSb5zoOCse8gIYMQaNpFk5+tqolv490P2RFF8wWMQ/svM91vYTWDIbIuSdlwJSuprZUVQ+HVUiZgtWoCLV5Qo51maMe1kjWaGTtbnsIQGBzERbaFCSL1vitDpSZal+DsPHHhIHZghXbgbiccbqGkCHiQG46/6v7gpR1z0N6tGGW1px5QJlOKhA/fpgeQ7jui1Vu4ndqC62SDHbgGCaEwSnzTWBKlylhNUlXI+WaJO5hpEynd7ddBCCrlNCm1CR9BR4yhkyrpMxOprBzSWfIN+wx1zVkbnJAwMGcIj9Izvah6zI4tkUGM4nOkAblpK+xQ/ymrZZIMuZ3R+Hn6LdsKGCy2ZMDK5yN9+Nd8nuVXPvlughYI9lMuq40F1o6pKSDB9EQ0xiH+WKul4fsU7omR6H94iEZKSvVyl/ID625RJyKQ59C68YF+RQH7dhcIPV4A7mWysGffGP4Q50Le7X8sWcb+ccos51sgqnWZ7YCVsjIJi8b7zURXFOuQbKOB51eRyhc57093FgH1BGlxnZAs2xdXrZlS7vFMCPAtqh9/flAj9mCseXysk9w8odUeaB40LVpk3d1DYHRl9IHjWi5T+THQ0EceRnJHuSfEgSEm6YlPp92tTKwJ5+LhCmrcCqHeiAnmno6+RRxtnShulxLXg5civnRJ/46KZfgWP2GhmJgc7Q22upSugBtCHQOuLaETf4axC+b/PGLYa3habq+cRUPezQEXCJA3UPCixBxKne8ZoIzXBuCN+Vlk7ZNNo3COyk3wrKaJ4PBSHk1IbZUsAgDDY4HVHytkAddxQf7Y9iN/BjUxCle30/C5B00x7/lV91Whtb5gAhyfAekqkEeQ97/3uFS8ShzU04yoyGDHYTB3mizIa9dD7Ck7fbg0PhxJxWuq2Mc/80EAVtepja+TETLT4xIJGFXga4hVLSqsKtA99h1sXeyY8C2iPG3VwfdQ7Qs9QnjwVnYsUBYxWFG+olD/lyndthK1HAL+W/OqV7gwuT2r67584CuehZ1VHweNJKWCQky7522yOT0xZ40ZcxGuJOrDteUjyDl8muNZTNqLnJlJ4cGPwQIGVhHR0a0Pb7rHTRcndNtW2iA7PUlDTizxYw8IG/uq7sa5FUaPJCDLT8Ja3IQE5pdL6fyc/33FCagMbJh//5aafvWP93h0ZYGPMMKpC3ChvzplzhTvo53lV8n5Qoga96qM6PZIYI13pri5F52mLiEV7EUtGudCWsiR/zQrNF+IWyW6L/owNW2silOmkd6fUxR/x2k1Sn/PqRUL+WyfK5V3aKNN151m9RN+WqsjpNyIyyretIB0VQ49tIZzwFowEYYXeuoEiZbqRjMVceg4DstTHqvdQ6atM5oeGjZU81GVTmU5fmd5MdkQN2wvXKuvvwhr806tOS3m5U+Cq42oj/SNicf8hH9ih93WSFgT9QfZCVVZsKok0PKaBxhWxji0fF1YJZgELPqgKyC0zUDggMzBWdIODiF4YeWe8o1kXw1fshD+fWJW0075Z6XP9D+0fwf6Zhrn/QUmeZKC5Y8xN26s/F8Ukumkk7K+TW1DaigxeUnXj4SiYRM0+UBE7Zi7JlhB4XOaL3smICkCYOw0j9uQGMhjDQQtD0ghAQCYcs/PAAkjvwwiTzUtQ0u3dbcTfRBu+vtlKfJ2DtNJWKq4TPhmByVaMeHnCpvcfNYrCPYDnUn6zM0sxXjP4xlP++S4da7d2Ps+V3ZevgUBNSBw9tkOnd9IWxKMZ72DAiozRhQn+vcqRFZ8YoL0fNBq64td5ak9aw8mNSZpGrlyw8y/lTn4qGmriE9Jp+5v1uhLMtOZWFWCZNfOaT9TvHBk8l00yYMyc+YZiXX+RzBNeX2/rBmyIvYgItrNGtWeidlQ4ZDVznEtxXSaBg04CFX9hrXCDlmylt9KSHTvyBljiUcn+K0NxQ7y1PcsCrReeuEDM6sEsw0ebLut0+GeuBaCLAjgM7LkmfTHXItAFcsF3K1pWpfMSAfXl7BBg5Bo+mWHvLGMOznECgDnH7xXP5mrsHk0vryh+KRrppn6FsKU9B4F2V7phw+1HUwnejM90NKk5Pu+cASfbuYGDpKJf0e+n+YXFSXTtMFeFzx4y4vBOi8kojO3VuryKsGFy0NJDJ0hUN8CAtNim9u2CDWZbADB7JWOMt4TFrst+baCLnPyx+UMfh7HpTf5SRH0AB1NkKmrHDdkPa6wa/NCxzatP62NDn6M0nzDMM15RxbZ4BMPyguGtMDHXvomAOqvt2otJUOBmCvdlM8I2TTCBnAVdsyGnLxMSJdkz/2SSPB9EFfG3h32gKa/JU3mvXjprDohyki9EudQx2SuGjN1TpY8BA5yLctH8sv63PEhnqECbSPsLf7RPI4yyOgxmSLE0tSHow4KS/fBFNKZEKFTPq0G9qgvcBCmZAtmnBK6ikBQ5aEt2mi5NHkXsuz90M2ZBgQnzqw/xstmD7LQ8OSqUR+5v6xi1NnpWd1wLbGtnxOJc8pjAkVR5/o5ZyUe8G0WiRmV7ZLFYNyNUm84CEIYDP9S0cfEryveKlGChGxhS+1u7IzAz8IipeKatqj/NDG2LYXnO7T9Afdky+EXjjdkwZCvaODVRl24F5L7CKT4wV1QLavlL61zrE8WxFUsqjdBht5zXdDHqovkxSTC/8c03sS9S1xGTdybFS20tiLARlL66KlCKjt2Akx+t++07z6XFOeDsgbImCXRUr0IQv58YwCLbuPBt+n2EFxVG6vLXGKB5ExSaTfNRlUVg6RJT8TKZMLr/b31vivchDeZWhGQA3J7MrgCtpycyz3zRQB2g1yhCSXcNh4mQgggedNBSoc7ZmvupU05qa4c/upTIgW+fo46lBbDfRJmFkcTBd8ibA3ISO/k3JmrVgVRw2KCQNypoHdbQQBtZtNqDz0OqtTWdik0YAxHTAZFGaMasGxP/Wy61bTTrznAWin6UJx0OZZ7nfGnSjPWZNLfrRkJuTaiqWrYDdfdCGUQbgaGC2DgTdoGZSB6BcvgtoO7fCNziUb75zAxP6BXRiyvXPOsuaUu5qX5EaDR+Pvs5ukmjybe8kPGWN2xJw0uN2dlLNpytOCqHEhZR74lTbkn07loTkgENsOe+oqttwcMOiSQdhAZPTxs7/u3SXL1PDY3qPHqpsvprbAQunV0NjYePLuL5QshPlcxcS2Q2tit4O7ZgT2QsjsZuEYbRN3Tbm5g2TpGwf1bxKueJ01S0FdKEfgQhHQGOWtSSbg0asi15Q31HnU0Dz8YAbGfujOEXAEMkJA4xMTzCRCpjquKWfUqC6KI+AIOAKuKXsfcAQcAUcgIwRufffdd/6V+4waxEVxBByBy0bAzReX3f5ee0fAEcgMATdfZNYgLo4j4AhcNgJOypfd/l57R8ARyAwBJ+XMGsTFcQQcgctGwEn5stvfa+8IOAKZIeAfuc+sQVyc/ghosz5f4uJbIPZVNP5d4ybJgc3893Twss1rxffvhiTg+GWeCPjuizzbxaUagIDIlm2d/LNG49fFjLydlAeA6lFXQ8DNF6tB7wXPgYCIlo+/4E59a4DPJw760HjI0X8cgRUQcFJeAXQvclYEzCTxqiNXPhTjzhHIHgEn5eybyAXsQCBoytKYS5pyNFmEpLrGzlwK78jTgx2B1RBwUl4Nei94JgT4RnGJcKNJI33gd5Dfpv9eaCasPJsNIOC7LzbQSC5iMwKRfAnk4/98JB3Hjgu0503/EzIVcXeZCDgpX2a776XWZk/mL4SCJqwzmjP/8+YP9vbSyhdWDzdfXFiD76y6Zk8uTBORnKvmDLRnd47AJhBwUt5EM7mQLQjU7Mkx3o8WXyQNIfv/Ghogfs4eASfl7JvIBWxCQGQbtGSF1bbCVUwXEPLgv3lvKtP9HIElEHBSXgJlL+McCJg9uWSqSAsSOd/T/X2dSzsx0jh+7QjkhoCTcm4t4vL0ReALIopwC3tymlD+aNJvdDxN/f3aEcgdAf/2Re4t5PIVCIhosQ8/04EGjD0Z9/J4Kn6JwweKOLd+D6OI7ReOQGYI/B9HxPvQ6FV/kwAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\sigma_{s} \\left(\\nu - 1\\right) \\left(- a_{1} + \\frac{a_{1}}{\\cosh{\\left(\\frac{5 E a_{2} b_{1}}{h \\sigma_{s}^{2} \\left(1 - \\nu\\right)} \\right)}} + 1\\right)}{E}$"
      ],
      "text/plain": [
       "           ⎛               a₁            ⎞\n",
       "σₛ⋅(ν - 1)⋅⎜-a₁ + ─────────────────── + 1⎟\n",
       "           ⎜          ⎛  5⋅E⋅a₂⋅b₁  ⎞    ⎟\n",
       "           ⎜      cosh⎜─────────────⎟    ⎟\n",
       "           ⎜          ⎜    2        ⎟    ⎟\n",
       "           ⎝          ⎝h⋅σₛ ⋅(1 - ν)⎠    ⎠\n",
       "──────────────────────────────────────────\n",
       "                    E                     "
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps=eps_.subs({alp:alp_, r0:r0_})\n",
    "\n",
    "print(latex(eps))\n",
    "eps"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle 0.00100491215227615$"
      ],
      "text/plain": [
       "0.00100491215227615"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_num=eps.subs({nu:0.23, a1:0.862, b1:1.686, E:70e9, h:10, sig:-100e6})\n",
    "eps_num"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1.1e-11*sigma_s*(0.138 + 0.862/cosh(4.67865e+16/(h*sigma_s**2)))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle - 1.1 \\cdot 10^{-11} \\sigma_{s} \\left(0.138 + \\frac{0.862}{\\cosh{\\left(\\frac{4.67865 \\cdot 10^{16}}{h \\sigma_{s}^{2}} \\right)}}\\right)$"
      ],
      "text/plain": [
       "            ⎛              0.862      ⎞\n",
       "-1.1e-11⋅σₛ⋅⎜0.138 + ─────────────────⎟\n",
       "            ⎜            ⎛4.67865e+16⎞⎟\n",
       "            ⎜        cosh⎜───────────⎟⎟\n",
       "            ⎜            ⎜       2   ⎟⎟\n",
       "            ⎝            ⎝   h⋅σₛ    ⎠⎠"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eps_num2=eps.subs({nu:0.23, a1:0.862, b1:1.686, E:70e9})\n",
    "print(eps_num2)\n",
    "eps_num2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "hide_input": false,
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Python/PlotData.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Aug 28 15:14:25 2019

@author: jhni
"""

import numpy as np
import matplotlib.pyplot as plt
import sys
#import math

def get_r(Sinf):
    a=0.255; b=109.28; c=5603.2
    E=70e9; nu=0.23; A50 = 2.5e-3
    UD = 0.2*((1-nu)/(E))*Sinf**2
    d=b**2-4*a*(c-UD)
    if d<0:
        sys.exit("ERROR - d<0, perhaps Sinf is too small")
    N50=(-b+np.sqrt(d))/(2*a)
    if N50<0:
        sys.exit('ERROR - N50<0,   N50='+str(N50))
    elif N50<30:
        print('WARNING, N50 < 30,   N50='+str(N50))
    elif N50>200:
        print('WARNING, N50 > 200,   N50='+str(N50))
    Ap=A50/N50
    r = np.sqrt(Ap/(2*math.sqrt(3)))
    return r

def get_xy(Sinf, r, h, Ur_cor):
    x = r/h
    eps_r = Ur_cor/r
    E=70e9; nu=0.23
    y = (E/(nu-1))*eps_r/Sinf
    xy=np.transpose(np.vstack((x,y)))
    xy=xy[xy[:,0].argsort(),].copy()
    return xy


#r=get_r(-100e6); print(r)



datafile = 'AxiFrag2_out.txt'

#data=np.genfromtxt(datafile, usecols = (0, 3), max_rows=2, comments='[', names=True, )

d=np.loadtxt(datafile, skiprows=2) # read data, skips the first 2 rows (header)
#d=d[d[:,7].argsort(),].copy()
# 0         1         2       3        4        5        6    7    8     9
#('URtop', 'UZtop', 'URcor', 'UZcor', 'URcen', 'UZcen', 'h', 'r', 'rh', 'Ssurf')

#c=np.loadtxt(datafile, usecols = (0, 3), skiprows=2, dtype={'names'  : ('col1', 'col2'),
#                                                            'formats': ('f8', 'f8')}) # read data, skips the first 2 rows (header)


# print(data.dtype.names)
# ('URtop', 'UZtop', 'URcor', 'UZcor', 'URcen', 'UZcen', 'h', 'r', 'rh', 'Ssurf')

# data['URtop'] gives all values in that column...



xy=get_xy(d[:,9], d[:,7], d[:,6], d[:,2])


#x = d[:,7]/d[:,6]
#E=70e9; nu=0.23;
#y = (d[:,2]/d[:,7])/d[:,9]*(E/(nu-1))
#xy=np.transpose(np.vstack((x,y)))
#
#xy=xy[xy[:,0].argsort(),].copy()

plt.plot(xy[:,0],xy[:,1])  # just a test plot


#a = np.array([[1.09, 3.01 ,5.1], [4.8,2.2,5.45], [4.2,8.8,2.4], [1.1,2.5,8.6], [9.6,8.45,4.1]])



#a[a[:,1].argsort(),]



#data[data[:,0].argsort(),]

#C= [data['URcor'], data['r']]

#np.append(a,b)



==> Python/PlotData2.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Jan  6 12:40:20 2021

@author: jhni
"""
from printFigure import printLatex
import sys
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import pathlib
from datetime import datetime
import pickle
from collections import OrderedDict
from scipy.optimize import curve_fit

import matplotlib as mpl
plt.rcParams.update({
     'text.usetex': True,
#     "font.family": "sans-serif",
#     "font.sans-serif": ["Helvetica"]
})
## for Palatino and other serif fonts use:
# plt.rcParams.update({
#     "text.usetex": True,
#     "font.family": "serif",
#     "font.serif": ["Palatino"],
# })

def save_to_file(filename, var_to_save):
    outfile = open(filename+'.pkl', 'wb') # w = write, b= binary mode
    pickle.dump(var_to_save, outfile) # save Data to outfile
    outfile.close()
    print(str(filename)+'.pkl is SAVED')


# Temporary text on plots
print_to_file = 'yes'
print_on_plot = 'no'
plots_to_handle = {'Epsr-vs-Sigma':             'no',
                   'Eps-vs-r':                  'no',
                   'Eps-vs-rh':                 'no',
                   'Eps-vs-rh-norm':            'no',
                   'Eps-vs-rh-norm-zoom':       'no',
                   'Eps-vs-rh-norm-zoom-fit':   'no',
                   'Eps-vs-rh-norm-zoom-fit2':  'no',
                   'Eps-vs-rh-norm-fit':        'no',
                   'Epsfr-sig-h':               'no',
                   'sig-intact-stiffness':      'yes',
                   }

fullPath=pathlib.Path(__file__).absolute()
scriptName = '\\texttt{..\\/'+fullPath.parts[-2]+'\\/'+fullPath.parts[-1]+'}'
dateMark = datetime.now().strftime("%d/%m-%Y %H:%M:%S")

    

datafile = 'AxiFrag2_out.txt'

dat=np.loadtxt(datafile, skiprows=2)


d = OrderedDict({'URtop':[], 'UZtop':[],   'URcor':[],  'UZcor':[],  'URcen':[], 'UZcen':[],   'h':[],   'r':[],  'r_h':[],  'Ssurf':[], 'Er':[]})
keys = d.keys()

for da in dat:
    d['URtop'].append(da[0])
    d['UZtop'].append(da[1])
    d['URcor'].append(da[2])
    d['UZcor'].append(da[3])
    d['URcen'].append(da[4])
    d['UZcen'].append(da[5])
    d['h'].append(da[6])
    d['r'].append(da[7])
    d['r_h'].append(da[8])
    d['Ssurf'].append(da[9])
    d['Er'].append(da[2]/da[7])
    #for col, key in enumerate(keys):
    #    d[key].append(da[col])
    
df=pd.DataFrame(data=d)





# plot
plotname = 'Epsr-vs-Sigma'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    fontsize=8
    plt.close('all')
    fig, ax = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.12, left=0.09)
    ax.set_xlabel('$\\sigma_s$')
    ax.set_ylabel('$\\varepsilon_r$')
    
    for i in df['h'].unique():
        dfmod = df.loc[df['h']==i]
        dfmod = dfmod.loc[df['r']==5.0]
        dfmod = dfmod.sort_values(by=['Ssurf'])
        ax.plot(1e-6*dfmod['Ssurf'], 100*dfmod['Er'], label='h='+str(i))
    
    ax.legend(frameon=False, loc="upper right", labelspacing=0.1, fontsize=6)
    ax.grid(linewidth=0.1)
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=8.43, wh_ratio=1, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()

# plot
plotname = 'Eps-vs-r'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    fontsize=8
    plt.close('all')
    fig, ax1 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.12, left=0.09)
    ax1.set_xlabel('$r_0$')
    ax1.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}$ [TPa$^{-1}$]')
    
    for i in df['h'].unique():
        dfmod = df.loc[df['h']==i]
        #dfmod = dfmod.loc[df['Ssurf']==-100e6]
        dfmod = dfmod.sort_values(by=['r'])
        ax1.plot(dfmod['r'], dfmod['Er']/(1e-12*dfmod['Ssurf']), label='h='+str(i))
    
    ax1.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax1.grid(linewidth=0.1)
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=8.43, wh_ratio=1, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()

# plot
plotname = 'Eps-vs-rh'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    fontsize=8
    plt.close('all')
    fig, ax2 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.12, left=0.09)
    ax2.set_xlabel('$\displaystyle\\frac{r_0}{h}$')
    ax2.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}$ [MPa$^{-1}$]')
    
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    #dfmod = dfmod.loc[df['Ssurf']==-100e6]
    dfmod = dfmod.sort_values(by=['r_h'])
    ax2.plot(dfmod['r']/dfmod['h'], dfmod['Er']/(1e-6*dfmod['Ssurf']))
    
    #ax2.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax2.grid(linewidth=0.1)
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=8.43, wh_ratio=1, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()


# plot
plotname = 'Eps-vs-rh-norm'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    fontsize=8
    plt.close('all')
    fig, ax3 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.12, left=0.09)
    ax3.set_xlabel('$\displaystyle\\frac{r_0}{h}$')
    #ax3.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}\\cdot\\frac{E}{\\nu-1}$')
    ax3.set_ylabel('$\\displaystyle\\alpha_{\\textrm{fr}}$')
    
    E=70e9
    nu=0.23
    
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    #dfmod = dfmod.loc[df['Ssurf']==-100e6]
    dfmod = dfmod.sort_values(by=['r_h'])
    ax3.plot(dfmod['r']/dfmod['h'], dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1)))
    
    #ax3.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax3.grid(linewidth=0.1)
    ax3.set(xlim=(0,25), ylim=(0,1))
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=390.0/28.346456693, wh_ratio=1.5, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()


# plot
plotname = 'Eps-vs-rh-norm-zoom'
if plots_to_handle[plotname] == 'yes':
    fontsize=8
    plt.close('all')
    fig, ax4 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)
    #ax4.set_xlabel('$\displaystyle\\frac{R}{h}$')
    #ax4.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}\\cdot\\frac{E}{\\nu-1}$')
    
    E=70e9
    nu=0.23
    
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    dfmod = dfmod.loc[df['r_h']<=1]
    dfmod = dfmod.sort_values(by=['r_h'])
    ax4.plot(dfmod['r']/dfmod['h'], dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1)))
    
    #ax3.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax4.set(xlim=(0,1), ylim=(0.4,1))
    ax4.grid(linewidth=0.1)
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=9, wh_ratio=1.4, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()


# plot
plotname = 'Eps-vs-rh-norm-zoom-fit'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    def func(x,a,b,c):
        return a*np.cos(b*x)+c
        
    fontsize=8
    plt.close('all')
    fig, ax5 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)
    #ax4.set_xlabel('$\displaystyle\\frac{R}{h}$')
    #ax4.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}\\cdot\\frac{E}{\\nu-1}$')
    
    E=70e9
    nu=0.23
    
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    dfmod = dfmod.loc[df['r_h']<=1]
    dfmod = dfmod.sort_values(by=['r_h'])
    X= dfmod['r']/dfmod['h']
    Y= dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1))
    popt, pcov = curve_fit(func,X,Y)
    mod=1-(popt[0]+popt[2])
    parm = popt
    parm[0]=parm[0]+0.5*mod
    parm[2]=parm[2]+0.5*mod
    ax5.plot(X, Y, label='FEM data')
    ax5.plot(X, func(X,*parm), linewidth = 1, color='k', linestyle='--', label='fit.')
    
    # calc R-squared
    SSr = np.sum((Y-func(X,*parm))**2)  # residual sum of squares
    SSt = np.sum((Y-np.mean(Y))**2)
    Rsq = 1-(SSr/SSt)
    
    #ax3.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax5.set(xlim=(0,1), ylim=(0.4,1))
    ax5.grid(linewidth=0.1)
    ax5.legend(frameon=False, loc="upper right", labelspacing=0.1, fontsize=6)
    ax5.text(0.01,0.63,'$R^2='+str(round(Rsq,5))+'$', fontsize=8)
    
    ax5.annotate('$y='+str(round(parm[0],3))+'\cos{('+str(round(parm[1],3))+'x)}+'+str(round(parm[2],3))+'$',  
        xy=(0.35, func(0.35,*parm)),  xycoords='data',
        xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
        arrowprops=dict(arrowstyle='-|>', facecolor='black', connectionstyle="arc3", linewidth=0.4, shrinkA=0, shrinkB=0.05),
        horizontalalignment='center', verticalalignment='top')

    # ax5.annotate('$y='+str(round(parm[0],3))+'\cdot\cos{('+str(round(parm[1],2))+'x)}+'+str(round(parm[2],2))+'$', 
    #         xy=(0.35, func(0.35,*parm)),  xycoords='data',
    #         xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
    #         arrowprops=dict(facecolor='black', shrink=0.02, width=0.1, headwidth=5, headlength=5),
    #         horizontalalignment='center', verticalalignment='top',
    #         )
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=9, wh_ratio=1.4, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()
    
# plot
plotname = 'Eps-vs-rh-norm-zoom-fit2'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    def func(x, a,b):
        return a/np.cosh(b*x)+(1-a)
        #return -a*np.tanh(b*x)
        
    fontsize=8
    plt.close('all')
    fig, ax6 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)
    #ax4.set_xlabel('$\displaystyle\\frac{R}{h}$')
    #ax4.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}\\cdot\\frac{E}{\\nu-1}$')
    
    E=70e9
    nu=0.23
    rh_max=3.7
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    dfmod = dfmod.loc[df['r_h']<=rh_max]
    dfmod = dfmod.sort_values(by=['r_h'])
    X= dfmod['r']/dfmod['h']
    Y= dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1))
    popt, pcov = curve_fit(func,X,Y)
    parm=popt
    #mod=1-(popt[0]+popt[2])
    ax6.plot(X, Y, label='FEM data')
    ax6.plot(X, func(X,*parm), linewidth = 1, color='k', linestyle='--', label='fit.')
    
    # calc R-squared
    SSr = np.sum((Y-func(X,*parm))**2)  # residual sum of squares
    SSt = np.sum((Y-np.mean(Y))**2)
    Rsq = 1-(SSr/SSt)
    
    #ax3.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    ax6.set(xlim=(0,rh_max), ylim=(0.1,1))
    ax6.grid(linewidth=0.1)
    ax6.legend(frameon=False, loc="upper right", labelspacing=0.1, fontsize=6)
    ax6.text(2.8,0.85,'$R^2='+str(round(Rsq,5))+'$', fontsize=8)
    
    # ax6.annotate('$y=$sech${('+str(round(parm[0],3))+'x)}$',  
    #     xy=(0.35, func(0.35,*parm)),  xycoords='data',
    #     xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
    #     arrowprops=dict(arrowstyle='-|>', facecolor='black', connectionstyle="arc3", linewidth=0.4, shrinkA=0, shrinkB=0.05),
    #     horizontalalignment='center', verticalalignment='top')
    ax6.annotate('$y=$'+str(round(parm[0],3))+'$\cdot$sech${('+str(round(parm[1],3))+'x)}+(1-'+str(round(parm[0],3))+')$',  
        xy=(0.9, func(0.9,*parm)),  xycoords='data',
        xytext=(0.25, 0.6), textcoords='axes fraction', fontsize=8,
        arrowprops=dict(arrowstyle='-|>', facecolor='black', connectionstyle="arc3", linewidth=0.4, shrinkA=0, shrinkB=0.05),
        horizontalalignment='left', verticalalignment='top')
    # ax6.annotate('$y='+str(round(parm[0],3))+'\cdot\cos{('+str(round(parm[1],2))+'x)}+'+str(round(parm[2],2))+'$', 
    #         xy=(0.35, func(0.35,*parm)),  xycoords='data',
    #         xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
    #         arrowprops=dict(facecolor='black', shrink=0.02, width=0.1, headwidth=5, headlength=5),
    #         horizontalalignment='center', verticalalignment='top',
    #         )
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=9, wh_ratio=1.4, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()
    
 # plot
plotname = 'Eps-vs-rh-norm-fit'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    def func(x, a,b,c):
        #return 1/np.cosh(a*x)
        return a/np.cosh(b*x)+(1-a)
        
    fontsize=8
    plt.close('all')
    fig, ax8 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)
    #ax4.set_xlabel('$\displaystyle\\frac{R}{h}$')
    #ax4.set_ylabel('$\\displaystyle\\frac{\\varepsilon_r}{\\sigma_s}\\cdot\\frac{E}{\\nu-1}$')
    
    E=70e9
    nu=0.23
    
    # dfmod = df
    # #for i in df['h'].unique():
    # #dfmod = df.loc[df['h']==i]
    # #dfmod = dfmod.loc[df['Ssurf']==-100e6]
    # dfmod = dfmod.sort_values(by=['r_h'])
    # ax3.plot(dfmod['r']/dfmod['h'], dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1)))
    
    dfmod = df
    #for i in df['h'].unique():
    #dfmod = df.loc[df['h']==i]
    #dfmod = dfmod.loc[df['r_h']<=1]
    dfmod = dfmod.sort_values(by=['r_h'])
    X= dfmod['r']/dfmod['h']
    Y= dfmod['Er']/(dfmod['Ssurf'])*(E/(nu-1))
    popt, pcov = curve_fit(func,X,Y)
    parm=popt
    #mod=1-(popt[0]+popt[2])
    ax8.plot(X, Y, label='FEM data')
    ax8.plot(X, func(X,*parm), linewidth = 1, color='k', linestyle='--', label='fit.')
    
    # calc R-squared
    SSr = np.sum((Y-func(X,*parm))**2)  # residual sum of squares
    SSt = np.sum((Y-np.mean(Y))**2)
    Rsq = 1-(SSr/SSt)
    
    #ax3.legend(frameon=False, loc="lower right", labelspacing=0.1, fontsize=6)
    #ax8.set(xlim=(0,1), ylim=(0.4,1))
    ax8.grid(linewidth=0.1)
    ax8.legend(frameon=False, loc="upper right", labelspacing=0.1, fontsize=6)
    ax8.text(0.01,0.63,'$R^2='+str(round(Rsq,5))+'$', fontsize=8)
    
    ax8.annotate('$y=$'+str(round(parm[0],3))+'sech${('+str(round(parm[1],3))+'x)}+'+str(round(1-parm[0],3))+'$',  
        xy=(0.35, func(0.35,*parm)),  xycoords='data',
        xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
        arrowprops=dict(arrowstyle='-|>', facecolor='black', connectionstyle="arc3", linewidth=0.4, shrinkA=0, shrinkB=0.05),
        horizontalalignment='center', verticalalignment='top')

    # ax8.annotate('$y='+str(round(parm[0],3))+'\cdot\cos{('+str(round(parm[1],2))+'x)}+'+str(round(parm[2],2))+'$', 
    #         xy=(0.35, func(0.35,*parm)),  xycoords='data',
    #         xytext=(0.27, 0.5), textcoords='axes fraction', fontsize=8,
    #         arrowprops=dict(facecolor='black', shrink=0.02, width=0.1, headwidth=5, headlength=5),
    #         horizontalalignment='center', verticalalignment='top',
    #         )
    
    if print_on_plot == 'yes':
        plt.text(1,15,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,9,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(1,3,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=9, wh_ratio=1.4, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()   


# plot
plotname = 'Epsfr-sig-h'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    def epsfr(sig,h):
        #return -sig*(3.278e-6*np.cos(10355.9162810201/(h*abs(sig**1.555))) + 7.722e-6)
        #return -1.1e-11*sig*(0.298*np.cos(7.467525e+16/(h*sig**2)) + 0.702)
        #return -1.1e-11*sig/np.cosh(4.20135e+16/(h*sig**2))
        #return -1.1e-11*sig*(0.138 + 0.862/np.cosh(4.67865e+16/(h*sig**2)))
        return -1/6.588e11*sig*(1 + 6.246/np.cosh(4.67865e+16/(h*sig**2)))
        #return (-1*sig/1.518e12)*(1+6.246/(np.cosh(4.679e16/(h*sig**2))))
    
    print(epsfr(-85e6,10))
    sig=-85e6
    h=10
    print(-1.1e-11*sig*(0.138 + 0.862/np.cosh(4.67865e+16/(h*sig**2))))
    print('****')
    
    fontsize=8
    plt.close('all')
    fig, ax7 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)

    
    X=np.linspace(-35e6,-150e6,100,endpoint=True)
    
    
    for h in [3,4,5,6,8,10,12,15,19,25]:
        eps_ = []
        sig_ = []
        for sigma in X:
            r0_h =  2.775e+16/(h*sigma**2)
            if r0_h <= 3.7:
                #print(sigma, epsfr(float(sigma),float(h)))
                eps_.append(epsfr(float(sigma),float(h)))
                sig_.append(sigma*1e-6)
            else:
                print(r0_h)
        
        ax7.semilogy(sig_, eps_, label='$h= $'+str(h)+' mm')

    ax7.grid(linewidth=0.1)
    ax7.legend(frameon=False, loc="lower left", labelspacing=0.1, fontsize=6)
    ax7.set_xlabel('$\\displaystyle\\sigma_s$ [MPa]')
    ax7.set_ylabel('$\\displaystyle\\varepsilon_{\\textrm{fr}}$')
    

    
    if print_on_plot == 'yes':
        plt.text(10,18,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(10,12,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(10,6,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=390.0/28.346456693, wh_ratio=1.5, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()
    
# plot
plotname = 'sig-intact-stiffness'
if plots_to_handle[plotname] == 'yes':
    print(plotname)
    def epsfr(sig,h): # defines the fracture strain (expansion) use sig in Pa and h in mm
        return -1/6.588e11*sig*(1 + 6.246/np.cosh(4.67865e+16/(h*sig**2)))

    def sig_intact(Eint,Ebrk,hint,hbrk,eps_fr):
        return Eint*Ebrk*eps_fr*hbrk/(Ebrk*hbrk + Eint*eps_fr*hint + Eint*hint)
    
    
    out = OrderedDict({'sig':[], 'Ebrk':[],   'Eint':[],  'hbrk':[],  'hint':[], 'eps_fr':[],   'htot':[],   'sig_intact':[]})
    
    for sig in [-50e6, -75e6, -85e6, -100e6, -120e6, -125e6, -150e6]:#np.linspace(-40e6,-150e6,10):
        for Ebrk in np.linspace(0,70e9,100):
            for hbrk in [2e-3, 3e-3, 4e-3, 5e-3, 6e-3, 8e-3, 10e-3, 12e-3, 15e-3, 19e-3, 25e-3]:#np.linspace(3e-3,100e-3,10):
                for hint in [2e-3, 3e-3, 4e-3, 5e-3, 6e-3, 8e-3, 10e-3, 12e-3, 15e-3, 19e-3, 25e-3]:#np.linspace(3e-3,100e-3,10):
                    Eint = 70e9
                    #Ebrk = 70e9
                    #hint = 5e-3
                    #hbrk = hint
                    #sig=-85e6
                    eps_fr=epsfr(sig,hbrk*1e3)            
                    Sint=sig_intact(Eint, Ebrk, hint, hbrk, eps_fr)
                    
                    out['sig'].append(sig)
                    out['Ebrk'].append(Ebrk)
                    out['Eint'].append(Eint)
                    out['hbrk'].append(hbrk)
                    out['hint'].append(hint)
                    out['eps_fr'].append(eps_fr)
                    out['htot'].append(hbrk+hint)
                    out['sig_intact'].append(Sint)
                                      
                    
                    #print(Sint)
    
    
    
    dout=pd.DataFrame(data=out)
    print('end')
    
    
    
    
    # print(epsfr(-85e6,10))
    # sig=-85e6
    # h=10
    # print(-1.1e-11*sig*(0.138 + 0.862/np.cosh(4.67865e+16/(h*sig**2))))
    # print('****')

    fontsize=8
    plt.close('all')
    fig, ax8 = plt.subplots(figsize=(3.32, 2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    #fig, ax8 = plt.subplots(figsize=(3*3.32, 3*2.21)) # size in inches [figsize=(3.32, 2.21) for single col], figsize=(6.874, 4.58) for full page
    fig.subplots_adjust(bottom=0.0, left=0.0)
    
    for i in [2e-3, 3e-3, 4e-3, 5e-3, 6e-3, 8e-3, 10e-3, 12e-3, 15e-3, 19e-3, 25e-3]:
        dout2 = dout.loc[dout['sig']==-120e6]
        dout2 = dout2.loc[dout2['hbrk']==15e-3]
        dout2 = dout2.loc[dout2['hint']==i]
        
        X=dout2['Ebrk']*1e-9#*dout2['hbrk']/(dout2['Eint']*dout2['hint'])
        Y=dout2['sig_intact']*1e-6#*dout2['hbrk']
        ax8.plot(X, Y, '-', label='$h_2=$'+str(int(i*1e3))+'mm')
        ax8.text(X.values[-1]+0.5, Y.values[-1], str(int(i*1e3)))


    # X=np.linspace(-35e6,-150e6,100,endpoint=True)
    
    
    # for h in [3,4,5,6,8,10,12,15,19,25]:
    #     eps_ = []
    #     sig_ = []
    #     for sigma in X:
    #         r0_h =  2.775e+16/(h*sigma**2)
    #         if r0_h <= 3.7:
    #             #print(sigma, epsfr(float(sigma),float(h)))
    #             eps_.append(epsfr(float(sigma),float(h)))
    #             sig_.append(sigma*1e-6)
    #         else:
    #             print(r0_h)
        
    #     ax7.semilogy(sig_, eps_, label='$h= $'+str(h)+' mm')

    ax8.grid(linewidth=0.1)
    #ax8.legend(frameon=False, loc="upper left", labelspacing=0.1, fontsize=6)
    ax8.set_xlabel('$E_1$ [GPa]')
    ax8.set_ylabel('$\\displaystyle\\sigma_2$ [MPa]')
    ax8.set_xlim(left=0, right=75)
    ax8.set_ylim(bottom=0)

    if print_on_plot == 'yes':
        plt.text(10,18,dateMark,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(10,12,scriptName,ha='left', va='center', transform=None, size=4, color = 'r')
        plt.text(10,6,'\\texttt{'+plotname+'.pdf}',ha='left', va='center', transform=None, size=4, color = 'r')
    
    if print_to_file == 'yes':
        printLatex(plotname, formattype=['pdf'],path='figs',width=8.43, wh_ratio=1, fontsize=10)  # column width 8.43, page width is 17.46 cm
    plt.show()

==> Python/printFigure.py <==
"""
printLatex(filename)
printLatex(...,folder=... )    - folder for figures
printLatex(...,path=... )      - path for figures
printLatex(...,copypath=...)   - path for copying created figures
printLatex(...,formattype=...) - default = 'pdf' and 'png'
"""
def printLatex(filename,**kwargs):
    import matplotlib.pyplot as plt
    import os
    import shutil

    # pre-defined style from matplotlib:
    # plt.style.use('ggplot')

    # get current figure handles:
    fig          = plt.gcf()

    # get current file location:
    fulldir      = os.getcwd()
    fullfilename = ''.join([fulldir,'\\',filename])

    # default width and w/h-ratio:
    width    = fig.get_size_inches()[0]*2.54 # cm
    height   = fig.get_size_inches()[1]*2.54 # cm
    wh_ratio = width/height

    # default font size:
    fontsize   = 12
    markersize = 5
    linewidth  = 1

    # settings for **kwargs values:
    for key, value in kwargs.items():

        if key == 'folder':
            folder = value
            fullfilename = ''.join([fulldir,'\\',folder,'\\',filename])

        elif key == 'path':
            path = value
            fullfilename = ''.join([path,'\\',filename])

        elif key == 'wh_ratio':
            wh_ratio = value

        elif key == 'width':
            width = value

        elif key == 'fontsize':
            fontsize = value

        elif key == 'linewidth':
            linewidth = value

        elif key == 'markersize':
            markersize = value

        elif key == 'journal':
            if value == 'phd_notes':
                width    = 12  # cm
                fontsize = 10

    # final figure dimensions:
    height = width/wh_ratio  # cm
    fig.set_size_inches(width/2.54, height/2.54)
    fig.set_dpi(100)
    fig.tight_layout(pad=0.2)

    # default figure/font settings
    plt.rcParams['mathtext.fontset']  = 'cm'
    plt.rcParams['font.family']       = 'STIXGeneral'
    plt.rcParams['mathtext.bf']       = 'STIXGeneral:bold'
    plt.rcParams['font.size']         = fontsize
    plt.rcParams['legend.fontsize']   = fontsize*0.6

    plt.rcParams['axes.titlesize']    = fontsize
    plt.rcParams['axes.labelsize']    = fontsize
    plt.rcParams['axes.linewidth']    = 0.3

    plt.rcParams['xtick.labelsize']   = fontsize
    plt.rcParams['xtick.major.width'] = 0.3
    plt.rcParams['xtick.major.size']  = 3
    plt.rcParams['xtick.minor.width'] = 0.3
    plt.rcParams['xtick.minor.size']  = 2
    plt.rcParams['ytick.labelsize']   = fontsize
    plt.rcParams['ytick.major.width'] = 0.3
    plt.rcParams['ytick.major.size']  = 3
    plt.rcParams['ytick.minor.width'] = 0.3
    plt.rcParams['ytick.minor.size']  = 2

    plt.rcParams['lines.markersize']  = markersize
    plt.rcParams['lines.linewidth']   = linewidth

    plt.rcParams['savefig.facecolor']='white'

    # save figure
    if 'formattype' in kwargs:
        for Type in kwargs.get('formattype'):
            if Type == 'png':
                fig.savefig(''.join([fullfilename,'.',Type]),dpi=1200)
            #elif Type == 'pdf':
            #    fig.savefig(''.join([fullfilename,'.pdf']))
            else:
                fig.savefig(''.join([fullfilename,'.',Type]))
            if Type == 'svg':
                os.system('"C:\Program Files\Inkscape\inkscape.exe" --export-emf=' +
                          filename + '.emf ' + filename + '.svg')
    else:
        fig.savefig(''.join([fullfilename,'.pdf']))
        fig.savefig(''.join([fullfilename,'.png']),dpi=1200)
        fig.savefig(''.join([fullfilename,'.svg']))

        os.system('"C:\Program Files\Inkscape\inkscape.exe" --export-emf=' +
                  filename + '.emf ' + filename + '.svg')

    # copy figure to copypath
    if 'copypath' in kwargs:
        copypath = kwargs.get('copypath')

        if 'formattype' in kwargs:
            fileext = kwargs.get('formattype')
        else:
            fileext = ['pdf', 'png', 'svg', 'emf']

        for fext in fileext:
            shutil.copy2(''.join([fullfilename,'.',fext]),
                         ''.join([copypath,'\\',filename,'.',fext]))

